$\alpha$ Decays in Superstrong Static Electric Fields

Superstrong static electric fields could deform Coulomb barriers between $\alpha$ clusters and daughter nuclei, and bring up the possibility of speeding up $\alpha$ decays. We adopt a simplified model for the spherical $\alpha$ emitter $^{212}$Po and study its responses to superstrong static electric fields. We find that, superstrong electric fields with field strengths $|\mathbf{E}|\sim0.1$ MV/fm could turn the angular distribution of $\alpha$ emissions from isotropic to strongly anisotropic, and speed up $\alpha$ decays by more than one order of magnitude. We also study the influences of superstrong electric fields along the Po isotope chains, and discuss the implications of our studies on $\alpha$ decays in superstrong monochromatic laser fields. The study here might be helpful for future theoretical studies of $\alpha$ decay in realistic superstrong laser fields.

==> Delion_Model.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    946077,      23084]
NotebookOptionsPosition[    913451,      22560]
NotebookOutlinePosition[    913834,      22577]
CellTagsIndexPosition[    913791,      22574]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7294699632122498`*^9, 
  3.7294699646559973`*^9}},ExpressionUUID->"2a9e8935-e15a-46e3-a72f-\
59a79406f3be"],

Cell[CellGroupData[{

Cell["Po212", "Chapter",
 CellChangeTimes->{{3.729467349987463*^9, 
  3.729467362988605*^9}},ExpressionUUID->"71a3f644-9278-49e6-a6b2-\
3486beb40786"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "208"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb208", "=", 
   RowBox[{"-", "21.74859765625"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb208", "=", 
   RowBox[{
    RowBox[{"208", "*", "Mu"}], "+", "DeltaMPb208"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb208"}], 
     RowBox[{"MHe4", "+", "MPb208"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "8.954"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7294674171143227`*^9, 3.72946742644238*^9}, {
  3.729467471316411*^9, 3.729467476475456*^9}, {3.729467609907219*^9, 
  3.72946765138455*^9}, {3.729467682200042*^9, 3.729467748134342*^9}, {
  3.729468125337491*^9, 3.729468230749243*^9}, {3.7294687984959307`*^9, 
  3.729468807184937*^9}, {3.729468906879854*^9, 3.729468912856003*^9}, {
  3.729468946767468*^9, 3.729468952783412*^9}, {3.729468994412139*^9, 
  3.729469015452083*^9}, {3.729469286564068*^9, 3.729469300418811*^9}, {
  3.72946941640775*^9, 3.7294694277903833`*^9}, {3.729469545025179*^9, 
  3.729469574705598*^9}, {3.729469677371889*^9, 3.729469679411994*^9}, {
  3.729563316773863*^9, 
  3.7295633298697968`*^9}},ExpressionUUID->"89c08d93-c62f-4b5a-a9a6-\
223f87e27c67"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[HBar]c", " ", 
    SqrtBox["e2"], "Zc"}], 
   SqrtBox[
    RowBox[{"4", "\[Mu]\[Alpha]", " ", 
     RowBox[{"Vfrag", "[", "rB", "]"}]}]]], "//", "N"}]], "Input",
 CellChangeTimes->{{3.7297780637180357`*^9, 
  3.7297781048444*^9}},ExpressionUUID->"4851c8af-9b5b-4e94-af03-7439d6f542e7"],

Cell[BoxData["0.9427925292893579`"], "Output",
 CellChangeTimes->{3.729778105320375*^9, 
  3.741864364424375*^9},ExpressionUUID->"4b7d364a-b244-4cf0-9057-\
301fff7addc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Determining \[HBar]\[Omega]", "Section",
 CellChangeTimes->{{3.729469824043852*^9, 
  3.7294698444259443`*^9}},ExpressionUUID->"029bc246-c625-41ca-9364-\
586e2bd5fa43"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.729469851224655*^9, 3.729469954599691*^9}, {
  3.729470272644464*^9, 3.729470282003766*^9}, {3.729470405466992*^9, 
  3.729470425600831*^9}},ExpressionUUID->"85039457-dc40-470c-8b99-\
ed1434f55c74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "11.633025390102631`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.72946998461629*^9, 3.7294704261934137`*^9, 
  3.729470510841221*^9, 
  3.741864367154942*^9},ExpressionUUID->"d8125c7e-e9e5-4b86-8739-\
b2e9b7b3e12a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]\[Omega]", "=", "11.633"}], ";", 
   RowBox[{"V0", "=", 
    RowBox[{"Q\[Alpha]", "-", 
     RowBox[{
      FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[HBar]\[Omega]", "=", "11.8"}], ";", 
    RowBox[{"V0", "=", 
     RowBox[{"Q\[Alpha]", "-", 
      RowBox[{
       FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], ";"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[HBar]\[Omega]", "=", "11.66"}], ";", 
    RowBox[{"V0", "=", 
     RowBox[{"Q\[Alpha]", "-", 
      RowBox[{
       FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.729469998010149*^9, 3.72947000562927*^9}, {
  3.729471348683503*^9, 3.72947138801869*^9}, {3.729561821995487*^9, 
  3.729561831986333*^9}, {3.741865048632135*^9, 3.741865128316698*^9}, {
  3.741865190456254*^9, 3.741865201222068*^9}, {3.74186524115205*^9, 
  3.741865281014474*^9}, {3.741865312151968*^9, 3.7418653926760263`*^9}, {
  3.741865475302608*^9, 
  3.7418654797295837`*^9}},ExpressionUUID->"c7a3160f-6896-4a29-b86a-\
6c0089a805c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", "r", "]"}], ",", 
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "-", 
         RowBox[{
          SqrtBox["e2"], " ", "Zeff", " ", "0.1", " ", "r"}]}], ",", 
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "-", 
         RowBox[{
          SqrtBox["e2"], " ", "Zeff", " ", "0.2", "r"}]}], ",", 
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "-", 
         RowBox[{
          SqrtBox["e2"], " ", "Zeff", " ", "0.3", "r"}]}], ",", 
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "-", 
         RowBox[{
          SqrtBox["e2"], " ", "Zeff", " ", "0.4", "r"}]}], ",", 
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "-", 
         RowBox[{
          SqrtBox["e2"], " ", "Zeff", " ", "0.5", "r"}]}], ",", "Q\[Alpha]"}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "6", ",", "40"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], "}"}]}], ",", 
      
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0    MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0.1 MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0.2 MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0.3 MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0.4 MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0.5 MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(Q\), \(\[Alpha]\)]\)=8.954 MeV\>\"", 
             ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.87", ",", "0.79"}], "}"}]}], "]"}]}]}], "]"}], "}"}], 
   ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<r (fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<V (MeV)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQzVHi9CLt5GvHazquL0G0hf/sryD6u/emPyDaxXUD
UzqQfiLnyAmiffJlBEA0i4cSmN58T0QXRM8XXKUHor1tVggVAek8kR/CIPpT
AJsEiH4175cSiBYP/aEBou8IBOiA6Gf3Aw1AtN8bLUMQLcYRbQuiUxa+cQPR
E/q6fEB0JfNOMJ15bWEAiO59fyIURMtPWiw7GUgXfpEyANGP1ky0B9HxueE+
IDqEWSkARJ/IuZ0Aou+wSU8A0Qrn1KeC5dVczLkevnacszAeTHc0Fa4B0UUb
JoLpS2p5G0C0SKXIJhB9oXbTQRCdlPr1HIgGAFzipjw=
  
  "],ExpressionUUID->"a12c01c3-c260-4af4-836c-bac74121eb70"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVlXk0lAsYxidL9c2MZQizfLN8I0vMRXaX6lEpSWrEqah0i1LkVqIbLaPF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          "]], LineBox[CompressedData["
1:eJwVkms0lAkAhm1UlKR1+YZcP/c7M4aZaeLlkzRnqXUbl+q4tdpd5VLWJbKs
VGwJXSQ0JK2k1DCITudoHURFhFNoZUxCiJzEYtsfz3l+PH8f3ZBIz0PrpKSk
vL7xv6NvHuCbbiFRtii4P2bGgckoz2evIoniNINQvhEHB/MkIgVVEoNKCXc3
anOQR6XRnm8nkUzE4JEqB23zmonndElkKssrxytwwPD22SlvQSLupXXEygob
h2U+FXfQSfQ7vJS0LrBRXPOnVBaLRO17p+wrH9mQVfn7iZwLibTGFR/XITYG
X9F5GwNJtE8EMEaa2MjgK/LXnSUR77osI5vMxkBAR9SimMTU3s8fv0qxwdWR
KfGZIHFoWvzo3VcWBGPc7gczJOod6Lkv5lg4HHXX5sgSCWUlilMrZmHxVM7c
yFY98LbVmlS3sUC7zz/ewdFDy8xcUXAOC34bxXHFF/Sw3uZFYKEBC/3Cf0+6
cPURMCsMbPOzR7RiephHtQEGuQnm7m1M1AsqfbM1jbAlnpulEWULYRJtloox
xrUm2X27vBjg7X8TJBo1Qdwz5oYURzounx6NL+Sawc5y99SvfjY4L8kqajhv
juYY5jGFLGuQezKvXlyxgIqK3cHQVCv88uUZd9TLCsWltdl6Jpa41St8Exdq
jcK3mZG1PeaIbN13/aqaDViG0453BGbYFnTBLvaJDXoWlDRO5psidSmx4d4J
OvprG9zCs03QwZFVLDNiIN++s2quwhijSfD8MsKAtSSC0d1shO6BNnVJvi1s
/dUZ7TOGKHg9LzpPMVEpKmgS2hvCerjd4fK/TIhOxNQ/TDJAyWnnAn6FHeSZ
lhs+DuhjnLc5qcbTHjbH+sIynfSxsjVlT9QmFkzpAQmN5XqYSrw0MVbLwmTX
29IgLT1UvPeNexjJho/Hs0lhLgnu0cOZpoYczEWwjbW3kago0Ij27uLgnWvi
ubhiXYjbTlBDZ3agwTGgN8RYF0uFyR+0mVyUPj22UvBYB5LMFyqrQ1ykf6fv
UHJAB4LETosdl3bCT7ijM31WG7aKEWp0OGB0YC1nHVcbl2+JZk9/dUCdS89n
rVQtvBTfuHal3BG5bHzyeq2JuaKon3SNgbe0U/yLOzUR8lR83DAd0L+xfPF2
gQYe7zE9IvsaKGpqjB2V1YA0b9cbNXsnmBRXGnlHbwedf0Y+IdcJLYtRnSXv
1OFRV2j07X1Us7F8M0QdP+Zn1Ou4OIND3uo1GFKDc6cT4+cCZ7AvTRywPqQG
rS0G0WvTzngl3D/dOE/DyPMh/RYehc1543/IJdOQMxreHC6gIP2PPc/6exrK
l131JCXf+vBCbKAiDQ+VDNPDblBwU1v/IUOBBjEl3hVcTqGO3Vc2vIkGVllQ
e8AdCjf7k6JzpGkYDvPvcq+n4O/ZsE9mgYC5hDfM6KIwtHdIpDVAwGnVxPFB
N4WylsIqzz4CvqpyAuseCgk+dz9k9BL43bU12KKPAk/nrM1sF4GecmrMcJCC
2UL4aks7gcRw7pTaOIXQPMuUk40EslO2u+d/oGC1u/mJqIFA2ZWlKtVJCr5/
3fthpo7A89b6SKVpCswlf7PgGgK6xsx5+c8UYnMd1d2qCNhB2TtrgcK863xK
WiUBnt98jdwXCs5WGSaPKggcP3P/tw1LFI7UyrsxygmcFVzoT1+m8HhypOlo
GYHi+kiW9AqF1gz/2NulBIRdHldTVymoHwyLlggItI1bLK2tUehxn68mrxP4
Dy1YSGM=
          "]]},
        Annotation[#, "Charting`Private`Tag$9399#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVUnk0lXsbJTmcQ+bhDO853vcghWsWbrntZJ6KUtQtbpFChThlymnSgDoa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          "]], LineBox[CompressedData["
1:eJwVkHs4lQcAh0XJrb4TkeOy5cNxicKRztHBj49aR3K/lNUUy2kRWpFb7cQQ
K6WcMOkYI7WSSy5tzbPUkHsUc1tyCJ0pNHQqZn/8nvd5/3ufn86hMI+vpaWk
pDyX9z8jft7va7yGhOKxQO8nNWwYjXC9XWkk1Nub3htUsnHg8ljVWjUSjNCy
vIpbbFymzqq3aZLIirdNdSxgo3FWO+a8DomTySHVfTlsML28bZRMSch8VftQ
LZUN3srpvGYLEszeKcFvfDbyKn+QSmOReHl+Jis4mg051Uf18o4k3GKfK7fy
2Bh4ZsFd7U/ir8EEn2c72UjypflKn1vuEz5691yWjd59zeELIhJJkYuRp1NY
4Gxcme89SWJnUJGyE58F4Sins/wNiRGZW+VEDAu88DvmoRIS7ZHGM3ePsrDw
/aWZYUIXjPJomq4rC+plviearXUhUjj+8qEaC36rRVF5F3VxA/X+fTe2oafi
42lHjh5kJy49reuxQgQtMWjPXX0EBdKdpWy3okZ4yydd2wB7vaIzqwaYqIhT
f0sdN4RQXN52qNoC3C/7A6pGjCB1e3sFL8ccguSRU7mcTWD7R7v9ftMMF8bS
rtVeMMHuyYHCiZItIHelZl/5ZApmXEbShPRmfDPfyhnx3IKl4mvM3GwTFHdX
9EcFmqHLul+63HwTwhrcrmfTzaH6yp+bIDbCuoCLVifrzeHgh1JelyH4kpja
0lgLhETwe+eqDdBsLUcrNGDCNqXDOeAPBkbi4DE/zER8QqrnnQZ9dPY2aoxl
WWLOQ3Z/yEs95PTNVl2gtqLti7kVPnQ9mA012Qo+Lvt+jfP/OOsiP9khx7fE
CrIF9bETAhLjXMW4So9t6I9bK1M8pYNPxJld4QrLP6evqzxnrwNxTObk6D0W
FB5Up9FvbETJK5+o+2FssPg/zY3LbwTnGC/VmGGNTjG/1kX8GUpytCK8Oqxx
9/FNieqoNkSNsdRgynYkOTePMbq1IMmNn/h8Kwd+ofn3qReaGEttV10c5KBW
lmgtkWhAGNNiuj3TBm3uTZk8RQ1Y0kLoFrDFwjnBfLclHYLiqrfJ722REWUy
JO2tjqeigh+vFtlB8XAe/9e0DZi5Fn5YxxC4csAjz6RVDYeeiE4wEgHbiOlo
wSo11O0yDpXrA96lamlluqtChuvUT99mj9F+s6ipK+th4ZuiFJ1hj8THid2d
wyrYU51rcO+VPbhr9P8etFOBe1ZSzUZHB/QcVYtLyVSGQ4s980iOA8pbGOIt
H9bhszX6EUtTDvhzof34Kt46DLcN6j3mUsjz2j1W10LDpZHgh8FCCoSg7fZj
OxqKPuzQHcunwDDVPulnQ8N9FUZiUAGF4yseJLy2pkFEiZwOFlFY8iyNVLai
gVUY0LTvFwrGPlllgSY0DAXt7XCpoeCTvTdUhU6DyRh3iNlBQeC6lu46SsB+
0ciuvJOCQ+gdm6QXBHzU5IVmXRQU6mbED/oJfLej4aDpcwrjNZOTm58S6Cqi
RhkDFHQ3mR7cUEcgJpgjpo9TSFyo15TOJpB+RtMla4KCdYbSgP0VAoVXJbfV
XlMoSpLTP5tOoK2hJkxlioLwwnW3lUkEdAy3ziq9o5CV/EaB+JaAFdZ7pf1L
oZw8tcbzGAGu32yl/DyFcP26q1ePEDiRUhYpK6GwQrCWIgMInBNe7En8QOGR
ZV8gz59AXk0YS+YThencScVSHwIVHXuy+YsUquJ1ts+5E2gcN5UsLVFwSg+Y
tnEh8B94bkML
          "]]},
        Annotation[#, "Charting`Private`Tag$9399#2"]& ], 
       TagBox[
        {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVlWk4lAsDhkfvDNmXsczyzsz7jpFCiCztT+tJWRrnSNGuRVmSQpaifJWI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          "]], LineBox[CompressedData["
1:eJwVj3s0lAkAxSd6jPeIRLL4MN6btxmG746POqaSt1JqpF2PlVdtNr073m8V
SUibiC0VNY327LYrGyIpxCGd7DBRjvLo0JSZtX/cc8/v3H9+13B/vP8PcjQa
LWA5/3fi9bAQCxUCh0QmXxq82DAX8YJ2MAic040rXAQbe8+LBapaBBKeTObv
Y7Fxnjqr3a1LoFGk2Ne5iY32Ob2UPEMCfElXqJspG/aBQW7K1gQKPnB1bLTY
iFo5U9lpR6AwUWnLXRU2Ku/l0nJYBNQcrv3qvIoN+rrWxwqeBL5zvf08YJ6F
1/12vDW7CUz03Dza8ZKF9BBGiFwWgcoveWPXC1kYDO1MWBwjYFBBp8kzWOAY
rLwa9J6AxVBkZC2dhapxzovGjwRUOox6d6xgISqhwfaghED2kHr9zVlnLKYV
zY6qGUEuwH2huN8Z2ndDDne6LDNzhmlc7oyda8aSKwuNsNX3wW5tK2cMNH07
6ckxRuNovPeDYCckMlIP+NwxwVRWc3RTkwOEVb8FF+iZotpGcMXX2x5Nx7U/
UUlmqNkYtv20rh14e4b5ApE5snK5fP/PNijJEP1SzrFEMiMk2lCyCfninIrm
fCtofPSJELh9D8I7+9KFJWv4iaYb4lOtELPwjCMK2IR9t9IGNBUtUdvXNJwc
YQOlEsuShgJzxLf5XrmkY4vZ2o7AUJYZ1PmFTj8/tsWdh7EeAaqmOCNJab59
zA40a++o9Lcm6HShM6pN7TE+2Df5bNAYouPwXxi1x1ODG4dyuozwYrB9g7h0
+de22XS1fgJlQ3OCfMoRM0N+WxYlhrB50+Fe8s0RYrIl3EDXEFczPMpC6pwg
Y+yaGQ80wARP6fg9f2fQVfI8Mpz1saR2yjtBkQXlwaKR20I9TKUUvx+/z4Kv
v/5kdcRG1L0LTn4Yz4ZT1Ec5jpwuOHFR2RZMF/wpKyTCBDqoK9uYGNjjgool
/hAnTxtj7ceokUxXlK3/1zgzZD0k5Scm9R05iPXaneLH1YI4+/k66QgHMYqv
9NRd1qEqpcvatdgNXp+C921jasKBEatjB3cou1qH1VproKRW8Cnjizti69Pa
xGZr8XLs2uWLNSRSz31TN3JTx2xFwo+GZgCvWn+8dQ8D+5+OHWamAndOdv+x
clQVj7wtDtKHgAuNktQ8BxXI87yGdZy54NrH5qknKsEuJFP56Dku0oxtm+Vb
FODzoNz0/jsu2v7WSLd0ocOvNF1o4OmByRilLa8ur4ZHF9c+uswDgfQn83uJ
VfhOxSRRNu2B+GPp0xVCeYx2jxj/w6PAt+IXTbHkUCSKbImsouBU+pQQDNFQ
83WzkfgqhbOLmRP1fTQ81GCmHrhGgd07yanqpmGMGvMKr6FQ8JpRlNtCA6ua
3xF6k8KeukjRT/U0vDmwq2e7kELtX3MaXik0WIl5b+x7KCTJwlv5G2jgSs3J
xhcUODuMDCI1aQjWUqiy6aVA9GaujlOl4fTmtnDrV8u77eOkE3I09NZQ48zX
FN4OaOZ49cvIlEjOlM7Est+FoCTVIzKy4JTu9tJJChZW5uFWMTKy+qLkltYH
Cu5HI8K37pWR3W3CeI1pCvV+WsW5m2WkoZnjnPI8hfy+Ry2662WkEzQDcz5T
kMZpOHkoyUjezrl7CgsUBIMiYbRMSh7OvHtktYSC79k1U7+/k5JZVYUDqV8p
rDUevSwelpKVwniW/BKFGzs9Q9f2SMmmHp9LZ6QU4k7OM8lWKdk+YS2RySi0
r7q/4qBQSv4HuLo/qw==
          "]]},
        Annotation[#, "Charting`Private`Tag$9399#3"]& ], 
       TagBox[
        {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVxXk4lIsCB+Bvxj5EGGOWbzaU9SKETqVfhTZZr1M4Ukl5Ilsoa+qgsmVL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          "]], LineBox[CompressedData["
1:eJwVznk8lHkcB/DZjnU01aQINYtHjhFlMOZJw/NlqDWLrZTRTaeKxa7C0FKL
ceXIusWUmrJsbjEdI7TIkWNEw9iVSQirpl6YGPvsH7/X7/V+fT7f3/end8r/
wNkVBALBHT//34H3jrNN1iIg9hzPS+tBgTLKOvQjCQGij5pRawcKJ9LGatZp
IPBYB4lY8wKFNOZ1zc4tCHQ495Pdn6DQIiNzbugh4OJnpiioRMHy4CFbohkC
W0Je+jvfQcFn1cf8NgsEplSN5+5lo5BflUhIQBFgiN1LlFJRUFZvalRxROCD
nJsojkBhqM+CpXQUgfnGvrynx1GIYZPYK+IQoLqzRUHaKAwcaQuYlyIgaFSL
42bSgaG76vahSfy/+yhPVFLowHvH6K74FwE0KU+WHEsHn4CHVD85Ak52C94P
QukwH536aWS9PvwtWzGsfIwOmuXsoDYbfdC1D7gUrUcHTyVpcH6KPsycLD7q
UWoN/ZWLvzoytsEJsWv9wz4aBJKizriVGcDlssOx5yhWUMsr9kgmG8EsUVY0
WW0BleGas8yfjaHYRan9VgQVWMcGvWpGKaDmu3ctY585ZHBHQ/IY2yH84mPq
X/k7IGks4VZdkikMyur1fus2BcQ5Pvv3JTPwZ/3Q/2X1drg418EYdd8J9RV+
YTc4FLgvqhwMPm0ODh/DKMXTRuDfvK8gW4sKr3zoJ6lRhrDBK8X6ciMVdMjZ
fbbOBnBNzqkrDbOA9HHSvLrKNmizUSbdNbKERMob7u5ZBEbD4cDciCVoPHuR
5tOtB90DLdpjWVbA2TNcVtGsCzliWU0SkwbG4iNatDodMB9utctYpIGCKfLl
i8hwm+uQwy6yho9LQx1NBlthnLUmvOoAHY7pLv1an6oNS+sjnANUUZhIJbi7
zGjCFCd98l01CjdMXgk0gjdD0XuPYIH/LlB0ZGvyZ9WB8ZNPvImhDZSo8RJ8
IzdBUc7WwINdNhBP2yw4TdsI0pYwpiR2N5SOzp+aEG8Aed7VCR0aAyLJ6jYn
75BgLP6VukLCAOutNpLZT+uAx2k3251uCyHk1v1e14lgRfLVsgA7cBjgRstc
VCHjfs0sd8EOUgRPvdMXlKBHWpibycdAcbXaUV2yGj7dCjinZwxAEL1hCwZW
wqmX0iDDKACptoA7VPMNCJ1N/JTFALH5IYUjCcvYSpbToBbdHoKOT3smBnzF
LNixxNCb9rAqvPxmc+Qc5vYoz6j6vT187hbkWk/IsP1ZMbW6jg7w/WLvdrrW
LObQbm95IccBNCULjiG7JrDv1hoELs/guXqVpDHqLTbSKdn2gsUECLctf9nw
GksdPd9wnscEglNkwboTjRj/6x79sdtM4F0K9XObbMAEGw2jzhTi+a4cg8wr
DZiUKXXy5uNWo7owk59j6F2v1iMlTKhvF/1CvC7Ehs8c7nKtxd8XxfEvuNRi
pmOsYcsuvC+6NJ07VIjZKyhYRTcTIl2JfILaHcxDQ4Vn3ou7s04pdi8Pi9zT
7G32Gu+3ilyXzmZjvXzmO8Mh3M9K3lN2xGCc84wprXHcBItHotBUYXLEFtes
CdxKlYFPVdOFdzPlf2p8wF0Z0+OdmyXsbK713ziDm5PfJHlcINQzpsmIn/F9
DVNrehb5QmvYdDDhC55Pm76hNT0QsjxlVSpzeL6jtyY44Q9hUGz5lW/luD80
PU/XeiiM46X0R33F+6aOisB/SoX5tf7oyiXccS1WGb1lwsout+xrCtwTBdFv
a8qFLeNm8uVlfH5n4BdyToXwP1PTX4I=
          "]]},
        Annotation[#, "Charting`Private`Tag$9399#4"]& ], 
       TagBox[
        {RGBColor[0.528488, 0.470624, 0.701351], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVlHk01Ykbxq/lkn3nLt973XuJJEvoEur7lBhkDCbtTRKp7MKIapR9K6m0
jKVdGNm12iIykcpSJqEdpZIt7sXP74/3vOdz3nOe5z3nOefhega6eYtSKJSE
hfn/rrmTbkih0LB4pvESL1UL42nlNUXSNLSUlcSpQQt6nt3O29RoiBXq/l09
zsNpaSKwaikNujZ3thp48LB/W16xnzsNVtl7lqWQXGjMVhv3FCzcpXpMo8GG
07OBuvhKGi5m8Qxka1k4dk3M1ayOhmVuMUmiJAtff3UIPtFFQ5lWsq+hDYHG
nM5SWwod/h5Fnce2MxCEzyZl7nS4wNGK3aGO66ryDTs96Hg3Qd3jslcdrwaN
f5fzpeNy28uxL3NqsDsZfmBvNB1R7xosvI3VQLwVqWAX0tF8o9jH7aoK3Kq0
17VW0uEXqF34Yp0KEpJ/6TxYR4fV5hLX5o/K+GGSNt7ZRYdlutyjD4bKeBRD
W5FCYeDp+ddbNJ8qYm6T1UMLGQbig2WqpqIUYbrsD/ePagzs83UJs9RTRE7n
lbA1+gyoppCWcwoKCF1sVDXlzkC3zg0t6SJZFEy72l3zYGD/zzC5XUxZ9LeF
drv5MuAiH1KdmioDx/C7k0XRDPRJTAR6/ikNbrOtuVchAzx9HU3JwEUIXa9V
NVXFwFU3fkDrkCSa2ikrUh4wsNO24+QHH0nsf3nPpKyHAY/U8o0qARK4v/18
qe0HBq4PTE7pTlKh8CbcuOc7A4qUZv/0o1RUDC03pCxiIvKi3Ivtl8UhEaBQ
dEplgbmx/9aZi2PLjy/6uppM5PonZEQ8FcPcTJ6eM5+JIz5mF9/JiMFelr04
y4sJvze6ZXkFIriQLrhiFMTEwD1xx4KtIhhR7eE1RC3o7QqoosiLIIN1mjOc
wcQ6+UHZ/CMUvL8UnHs4h4kQtZ+TM1YU8HV+YysVMHGhXc93zfQ8+cpQmrCo
Z0K1d8ijXWGeNCz/dOFxKxMvbYJ6lK7NkdHmD+k7XzIhtlZRIMAc+fze5XM/
3jGR3N3yMO3dLKmNaI34b0wEimSvbE6dJcMbd2TSBUyUPEjaeMN6lmyxt1Ir
kiBgx0gnlo8JSaKNdhrKBKwXlaTsKhGSAa6Typ0sAhmpQ1dWhgrJuq6Okz56
BH7Js/a+s1pIqmwtVRSYEXDfnN8+oCAk9/QdP3EcBGpzjd4VfxKQtz395HlO
BJIPt+fqNAlI6U8OaZWbCJSNJlJtCwXkDl9dWYfdBPjCbaoyZwVkyTfxlN4A
AurZ9q0RSQJSNPStVFDkgn6ns8HxYwJyw8/aRLF4AqOXAszXL3DeoWzJsycJ
DFFvDBcnCsgZSlT80mwCaygCu/tnBKRT3GZqzQ0C4+k+TkH5AjJHih/rWkFA
7PbIzOMGAfk9TUXsQy2BoLA0t/b3AnKt8ujRiMcEVrbY/R4pKyTPZD6hyL4g
sLucPttqKSQHGf/8lft2wc9UwqU5UEha5ibNmXwl0OIo67SvUEimavkcbpom
IPFTf7RsREj25a0TbqGykGvlTV7lz5LGy3hRI4osnFa7zV8VP0vGlMxPRxML
PRCn/eJw7yy55M7dqTxTFsr1HFUms+bIyFXnwq0WeoK5Q6zYQHKebKsPm3ji
yMJnne4x2Yh5MuRf47GJXSy0rfayfsOnoNFZPiTJnwVrauh2p4MUaHR8/k4c
ZKEvU9FVppaC+6+uf7VJZ6GQ+f1W7AYR+CXXSKv8zYK2f/Hq3hwRECu7dd5e
Y+HlzRPBjC8iOJRJ3Rl9j4VvouWvHE+IwtrVq/3+Rxa6R2Lro36K4ct81OeU
URY49evzF20VR9bNU5LbhCxcjzVddahGHEKZBnJaiQ2PXu99GulUVDdxS1as
YuP8E/cO1kZJBIStbBW3Z6NOS5sYeCIJtrbrYIcbGxr7VJSSHBfhyNFoTshe
NsIbN8wfd5TCauv+9Jun2Biu9hzZ7y+DmtKsYN1hNvpedyUs11REgEdF2uQ4
G6uT18k9ClEEW6E1/+E8G/dvNgw+a1bEET/Bm91qmpDzGLtEhithte5Wt4tY
YC8aK+a9MmqzNEzpZzWRPBrBL5BQR9B6o98GL2miWfMbER6sDs6Mne+tfzSh
1hS2pfK1OqI3hV9xf6AJ6aiKzrS7GoByl0rGiCZc46c6rsfRMWDjEEnlceDG
Oz0RsZCTZFbCe1ddDgLW2DwfGmDBcPyhc84yDmImmedqd7ERdXWtlrk5B6E8
x/7zPppQp1q37nXiQKS+tUj8AQdOTYbs1nAOSoxEJYbneTjA9k+kHeJgIuB6
dYujFi6EF/7wOsoB/2D/0LZMLXzSWdI8m8LBha8KF88aaeNYAjfI6BIHljv2
x/jtX4xb9qoPMh5zkOpA1UkVWYK+i27L+p9ykGAxqXNq0xKIT6dn6ndz4P8j
Ksvp5hK45cv5Ng5w4Nxs+6F7hx6+SEmqTk5wUDH+fMT+4VLwHk97b+Fw8eiP
jv8uVxrg+K/9UpwwLmrM+coa8iZomI307Y/kwsPTxe61vQl+Fqm35URz8VQ4
GCEbawJPeed0VioXCkfP9FwTmMC8/b468woX2s2vEhu/mcLvr80R/93gghc0
VPLcwAyXjcZ7zt/kYiIx7IWDnxlk0/WzaXe5GJGS4hwYNsOAywUt9WdceDmw
cks/r4CaCD+uq3vhnyD2PUkDPhxLn3083cvFe8mcrqYAPiqVpApUBrnIjqNJ
RI/xMVx/VaZjhAstPxUikm8OTgj8M8a4OPYg1fj1QXO483qfuE5zcTkx1ia/
2hzJz/80VprnIrVmZkOfiAX+7BS3UBTlQT6zaE/mYgv8Dw0Am9o=
          "]], 
         LineBox[CompressedData["
1:eJwVjns0lAkAxb8j6xHVqIjtgc+7UszETJqayycnY3t6tWpL0lKHsCmFUh0i
r1SI2WjUNI5Skkcedb7ZkmdrSRsJ0QyNx+qhTR5j1v5xzz33nHvP7xr7hew6
pEIQhPus/vew2794r5xHwrH5Dk7u58BKyvfcziARV1r+JNuHg31XB8rn65H4
4ZRPyKOdHFylzus3LyUhL7oV0LmFg/qx5ZEpxiTYvSl5KuCA5eG5UduaRL6q
e63fGg4CVT/nNjFJuIqc8wVmHOSWJhNJHBKBZ1XL25dxoKFb80zTmURlla/r
AS0Ouv5m8tX3kFB/NEMXy9m44M3wVrlIoqbQqIYSsdHh0xT6XUbCY2jZQm1D
NrhGqnmeQyRGnw8xgpawIezntj78SMLPXXdxywI2AkPv2wZPkiBu9hqICDa+
x13+0rfABNXpdTVR7+2hX+wd3uRgAt7ej0UDYnvsVpdF5KaZ4HLIjT3pTHu0
l0yfceaaYm7bKrbYww5hjFj/bQ/MoHg9ITa4wUKF8K7XpeUW4A6uLY0lmSiJ
1v9E/WaJB9HF/GqpDfh73/qWS61gf00Q7ua1Fpnx0pPXuatwvsZw8ghljdSB
pJzK1NW4+Z3Zu/3QKpCuidnpCmukFOcro+KtcGT8T67UfS2MKjwN1YYtkP+q
5G3EQRtE/vTicb6bOULqdtzINrBFodXtwxotptDxTbM//swWqTHPAy1jTXBu
MrKyKIoJK1FH/G1bEk0OGgyRBQvMyG6zAnVjSKOxa7yPhdry2oCkQkO0dtT/
OJC1DifOppfdDV8OQedYeSplh+AZHdGp6KWw6WnYlDlthzUapnraxwyQF+8k
8C6wR/8b9coneUsg52tFl+5io4gVXD0xrAvFghjX0Lkc1LiF1MtNFmMkMmOo
v4yDRpWY5ITEhSj44BVRFbIez1jOaxjvGOAeDUxcae4Aptu+wfH0+SgQLAvz
aHHASKeApVutBVl9FNWdsAEX9hs6ZTzWwOT104OGdlyYD+eMvVFTw0DiX7oz
3VxkmtSfocPmQBj5wnpDxkb4+8hkFhUE1jGCDJjYhFfhR/JsTk/zMvPLP8VP
bEICegOrnMZ5L2W3fr8m5qHrnrSxPuYL70tO6K/GloDwdGvG3XfDPL9GWbh5
LODblenSynzPo11XBmt0AqH7P44Jq17y5vA3vzVgO4IgqjoviW1opneC9qkr
s9lZwerTfElve3TdouyDI7bQBwvaqD56Z9aFCiNnJyRUdQdFzx2inV44sg4L
nJDOuiLarPWZXjHPLEw56oSsvt3KiJGvdF9zt+lzPoVCgXHjMcYEfVka8DRA
SGGdYVmOvHuaFk+5mAzkUTDNLLF7OjpNVy0yj/W/RYGrH/xAoJymZZRs8wEx
BWG47vYtxgqaI/Jt8Cmc7Vd6cDL9FXSP/88tWyso1LvojU0PKejVA/weVsss
z/GfhvFvM7TjjBXvYevs/k2/3X11Je2lpym0aaOwVzMz+aC+kj7rUnfA+jUF
zuMlU43rlXSbmOo376IwYnpCmhytpCMDuCMGcgrOV9STRwlCcilm6daswdn/
fnvMHTUJieja5D29YQpH26fYV3UISXNdRciiUQqSmzl/2JGExNjSbkz76yxv
Bx0WThESeyz2SPqXgnxFW8NTN0LC3z1WqjlOoTnOUsDwICThCcUn1CYpJMp1
RHf8CclFYVp77BSFoJL33d+CCEluRQhnjoLCQOnRNKfjhKSkZVv2uRkKtRtf
VaecJiT1cutJpZJCT4atb0ccIfkPr35myg==
          "]]},
        Annotation[#, "Charting`Private`Tag$9399#5"]& ], 
       TagBox[
        {RGBColor[0.772079, 0.431554, 0.102387], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVlHk41HsDxUcMkSXMMMvvN2YmNYmsMVq/p4VSUtykoltJWpSQJMpSaZNC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          "]], 
         LineBox[CompressedData["
1:eJwVzWs0lAkAh3FJSTLzSkQkXuVSWIyZEVPz50U153TZkktKVJZ1FMqmZCst
Rje3FpE0NrmlWoZJKvNuUixZ02UT4Tgzjcl2XKIUYXc/POf38THfF7U9VF1N
TW3Hf/1vzI09fqt1SJRTBxW7P3BhIxfs3EqQmFUL9IkY4CLoklLCMCCx9XnW
3v29XFyizhi2G5NQN4iuCnnFRfPY8viL5iTIHUOeoW1csHx2rltkR4KV2W2S
UM9FuMZoYasTiRvrQvzSq7gorLmgdt6FRLZlrbS0jIsF+o8btTxJCOPXzlfl
cPH2lZNAM5DE0gor+Y0jXKT4EX7qZ0n4zR8UL7bnonNXa/QXBYkhwupKRgkH
PDONop2DJDrcKkPbCzkQvePJqodJXDRMcyZyOQiPvu14cJLEg3nNsmtCDr4k
Z37sZ1ogl33h5lA4B4ZVfrGtrhYIijs0vsGWA39NRVxhhgWcT10KfF7Lxmvx
t5OevJWQtGrdvvrCGTFE0oEtv69C8nReU9sSFupEN33Tl1shtSmywTTdEeIE
wxHqsDUklYEtnRscINjdHSyR22Cjb0m76SJ75Ajlxwp4ayA0TXrEVK1BmvL8
1XtptoiYLi40+WoDctO5vF+n7VBpqGGtrmWNiIlnPPmO75D4cF3jyUBLlL4U
d8ftd0BVqcm24vKViHq67VqekSPODi6O7TO2gG5wBuenRkd86x+dWiw1R+Jk
/L07J5zQsFe0lL3LDK2uC4hiKxaqsxuFdutNIU/A9ol+FoJH55R5SYwh62xe
przsjKkjkVofA4yQ3zUmSaPYEJMt9g38pXDobVmf842NoLYj0hhdfRQJPfL9
yjnorHUqlizXg0qgnVCznYu5G3omnLx1Mc08tSl6oQs8tB+cWChm4EN89uC7
WhcwJHsejLtpo3zAN64+ai2WsHqE4/ma4B0KP7fa0hWMmIT7BjYaKM83ifHp
cMUTgebYPu05UDSfoHpS3bB7OC/hTsoUf7Lg5/cr2DwUcCyUg5mf+Mpzf+nP
9PCguumf6PJomC+Kb7Nzy16HbXtm+h7elfOdiUgjJ6yHSLGkT5Uo4+eUSkaE
X9fjNO4Y7+2WSJ8rrl/JLeFj5HRa+/7BLunHq9E/mFsDZT6PWVnXB6T7/lTE
WiYB4QE9zQOuo1LpptUHF3QBj4dO22Taf5bOFXh1G3HdUVmjWl10eErq5Je6
6HiWO9SZ/gZvPdToLXcLrGoH3FGwMZ1MzlGnv7+cUmfm6YHwbv+2N7rzaI82
d9aP+R7oquiovR6gSZvqrIqZHfLAoLLpc9lFLbq/vWdlk4CCvWCT2TOVNp0p
D3sUJqJwxuKWsEWPQZdMeVsoiyh02Z43CVvOoOv1LJMOXKfQfP8JqWHFoBWU
wiukhEJDcucvPFcG7VIc3LKrksK5vWNXSoIZdO+BgI7NdRQisgUIvsWgbZWC
XlYHhcmR39ZGeDNp9xkbfrWMwsuFJ10+b2XSvgZaIocXFHJGaioTA5j0ae+n
IXZ///cLFX/KiWTSL0qod5ZvKVTI9ujcz2LS8WG8D0YqCim06ND7Xiadfsp4
8+X3FHyDXsgiVUy6OHfylsE/FGKLtlcOjzLp9qd1UXpDFLw03siPqxO0uTV7
bNE4hddHS5/F6xM0B0t8zn+ioNNkFuS6jKAF/mM1WhMUDvfVV3w1JejY1Kqj
8ycpVAWlHYuzJuizoozXSVMU9NYov7LtCLqwLspl7jSFP7KucMcdCVrcsSUv
cYYC2fDQsZpD0M0qu8nZWQorZIGqKDeC/hcWp19h
          "]]},
        Annotation[#, "Charting`Private`Tag$9399#6"]& ], 
       TagBox[
        {RGBColor[0.363898, 0.618501, 0.782349], Thickness[0.005], Opacity[
         1.], Dashing[0.01], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvW/nBD0GBgmHOUcUNhS9UHQocHhttClUEs5XPO5q
nrJaCs7fc3vZO+cJsnD+A2fPKlYlBTi/z/c+p0KpIpx/I+p0wY8nSnD+9c1/
6lxsVOD8QoGWFL8NqnD+jgWrw/pl1eH8zTUSH5yLNOB8r5jbCdsea8L509of
V8yx0UbY/6x77s4+HThfybNr5pS/unB+1vezNo+D9eH85Vc23y5PNoDz848H
zJ8paQjnCyZMMCs9jOA3/qraub7aCM4/bcUhsETdGM5/XOMQ9P0hgn/xxgmp
ZzNM4PxZtz5v63M2hfMN7p20m/YHwV/Y7jQrfKUZnP/Ci7tmS5A5nP+Xv96z
gMsCzn9TNfXV060I/srnYeW78i3hfJu8jC4tNSuE/CyZwpALCP6TE9XOdzus
4fxfc2pfypvawPnPus6L/ruL4C+oOqNrPdUWzjcRyJE0crBDxMfybR/afyL4
l54snj19mT2c/2luQZqihgOcn3TqSYlaC4K/31Mrl+MWgs/s5Xpb0twRzjcK
7+CpnITg+22fo771OYIfOKNth4KLE5zvdMbROHMWgi/Hq1r4/x2C//DcXZWj
Xs5w/sTH6YfSFyD4Os+87hlfQPBPvND99f8/gg8AfoOIzQ==
          "]]},
        Annotation[#, 
         "Charting`Private`Tag$9399#7"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}}}, {}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"E=0    MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.1 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.2 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.3 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.4 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.5 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(\[Alpha]\\)]\\)=8.954 MeV\"", 
        FontSize -> 32, StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.363898, 0.618501, 0.782349]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.87, 0.79}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{6, 0},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"r (fm)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox["\"V (MeV)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->FrontEndValueCache[{{Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
      Automatic, {{-5., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {5., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {10., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {15., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {20., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {25., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-10., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-9., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-8., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-7., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-6., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-4., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-3., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-1., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {7., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {11., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {12., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {13., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {14., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {16., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {17., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {18., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {19., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {21., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {22., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {23., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {24., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {26., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {27., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {28., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {29., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {30., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, {{10., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {20., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {30., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {40., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {12., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {14., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {16., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {18., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {22., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {24., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {26., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {28., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {32., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {34., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {36., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {38., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {42., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {44., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {46., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {48., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {50., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1260.70703125, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{6, 40}, {-4.058044081310327, 26.171473600196478`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVlXk0lAsYxidL9c2MZQizfLN8I0vMRXaX6lEpSWrEqah0i1LkVqIbLaPF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           "]], 
          Line[CompressedData["
1:eJwVkms0lAkAhm1UlKR1+YZcP/c7M4aZaeLlkzRnqXUbl+q4tdpd5VLWJbKs
VGwJXSQ0JK2k1DCITudoHURFhFNoZUxCiJzEYtsfz3l+PH8f3ZBIz0PrpKSk
vL7xv6NvHuCbbiFRtii4P2bGgckoz2evIoniNINQvhEHB/MkIgVVEoNKCXc3
anOQR6XRnm8nkUzE4JEqB23zmonndElkKssrxytwwPD22SlvQSLupXXEygob
h2U+FXfQSfQ7vJS0LrBRXPOnVBaLRO17p+wrH9mQVfn7iZwLibTGFR/XITYG
X9F5GwNJtE8EMEaa2MjgK/LXnSUR77osI5vMxkBAR9SimMTU3s8fv0qxwdWR
KfGZIHFoWvzo3VcWBGPc7gczJOod6Lkv5lg4HHXX5sgSCWUlilMrZmHxVM7c
yFY98LbVmlS3sUC7zz/ewdFDy8xcUXAOC34bxXHFF/Sw3uZFYKEBC/3Cf0+6
cPURMCsMbPOzR7RiephHtQEGuQnm7m1M1AsqfbM1jbAlnpulEWULYRJtloox
xrUm2X27vBjg7X8TJBo1Qdwz5oYURzounx6NL+Sawc5y99SvfjY4L8kqajhv
juYY5jGFLGuQezKvXlyxgIqK3cHQVCv88uUZd9TLCsWltdl6Jpa41St8Exdq
jcK3mZG1PeaIbN13/aqaDViG0453BGbYFnTBLvaJDXoWlDRO5psidSmx4d4J
OvprG9zCs03QwZFVLDNiIN++s2quwhijSfD8MsKAtSSC0d1shO6BNnVJvi1s
/dUZ7TOGKHg9LzpPMVEpKmgS2hvCerjd4fK/TIhOxNQ/TDJAyWnnAn6FHeSZ
lhs+DuhjnLc5qcbTHjbH+sIynfSxsjVlT9QmFkzpAQmN5XqYSrw0MVbLwmTX
29IgLT1UvPeNexjJho/Hs0lhLgnu0cOZpoYczEWwjbW3kago0Ij27uLgnWvi
ubhiXYjbTlBDZ3agwTGgN8RYF0uFyR+0mVyUPj22UvBYB5LMFyqrQ1ykf6fv
UHJAB4LETosdl3bCT7ijM31WG7aKEWp0OGB0YC1nHVcbl2+JZk9/dUCdS89n
rVQtvBTfuHal3BG5bHzyeq2JuaKon3SNgbe0U/yLOzUR8lR83DAd0L+xfPF2
gQYe7zE9IvsaKGpqjB2V1YA0b9cbNXsnmBRXGnlHbwedf0Y+IdcJLYtRnSXv
1OFRV2j07X1Us7F8M0QdP+Zn1Ou4OIND3uo1GFKDc6cT4+cCZ7AvTRywPqQG
rS0G0WvTzngl3D/dOE/DyPMh/RYehc1543/IJdOQMxreHC6gIP2PPc/6exrK
l131JCXf+vBCbKAiDQ+VDNPDblBwU1v/IUOBBjEl3hVcTqGO3Vc2vIkGVllQ
e8AdCjf7k6JzpGkYDvPvcq+n4O/ZsE9mgYC5hDfM6KIwtHdIpDVAwGnVxPFB
N4WylsIqzz4CvqpyAuseCgk+dz9k9BL43bU12KKPAk/nrM1sF4GecmrMcJCC
2UL4aks7gcRw7pTaOIXQPMuUk40EslO2u+d/oGC1u/mJqIFA2ZWlKtVJCr5/
3fthpo7A89b6SKVpCswlf7PgGgK6xsx5+c8UYnMd1d2qCNhB2TtrgcK863xK
WiUBnt98jdwXCs5WGSaPKggcP3P/tw1LFI7UyrsxygmcFVzoT1+m8HhypOlo
GYHi+kiW9AqF1gz/2NulBIRdHldTVymoHwyLlggItI1bLK2tUehxn68mrxP4
Dy1YSGM=
           "]]}, "Charting`Private`Tag$9399#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVUnk0lXsbJTmcQ+bhDO853vcghWsWbrntZJ6KUtQtbpFChThlymnSgDoa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           "]], 
          Line[CompressedData["
1:eJwVkHs4lQcAh0XJrb4TkeOy5cNxicKRztHBj49aR3K/lNUUy2kRWpFb7cQQ
K6WcMOkYI7WSSy5tzbPUkHsUc1tyCJ0pNHQqZn/8nvd5/3ufn86hMI+vpaWk
pDyX9z8jft7va7yGhOKxQO8nNWwYjXC9XWkk1Nub3htUsnHg8ljVWjUSjNCy
vIpbbFymzqq3aZLIirdNdSxgo3FWO+a8DomTySHVfTlsML28bZRMSch8VftQ
LZUN3srpvGYLEszeKcFvfDbyKn+QSmOReHl+Jis4mg051Uf18o4k3GKfK7fy
2Bh4ZsFd7U/ir8EEn2c72UjypflKn1vuEz5691yWjd59zeELIhJJkYuRp1NY
4Gxcme89SWJnUJGyE58F4Sins/wNiRGZW+VEDAu88DvmoRIS7ZHGM3ePsrDw
/aWZYUIXjPJomq4rC+plviearXUhUjj+8qEaC36rRVF5F3VxA/X+fTe2oafi
42lHjh5kJy49reuxQgQtMWjPXX0EBdKdpWy3okZ4yydd2wB7vaIzqwaYqIhT
f0sdN4RQXN52qNoC3C/7A6pGjCB1e3sFL8ccguSRU7mcTWD7R7v9ftMMF8bS
rtVeMMHuyYHCiZItIHelZl/5ZApmXEbShPRmfDPfyhnx3IKl4mvM3GwTFHdX
9EcFmqHLul+63HwTwhrcrmfTzaH6yp+bIDbCuoCLVifrzeHgh1JelyH4kpja
0lgLhETwe+eqDdBsLUcrNGDCNqXDOeAPBkbi4DE/zER8QqrnnQZ9dPY2aoxl
WWLOQ3Z/yEs95PTNVl2gtqLti7kVPnQ9mA012Qo+Lvt+jfP/OOsiP9khx7fE
CrIF9bETAhLjXMW4So9t6I9bK1M8pYNPxJld4QrLP6evqzxnrwNxTObk6D0W
FB5Up9FvbETJK5+o+2FssPg/zY3LbwTnGC/VmGGNTjG/1kX8GUpytCK8Oqxx
9/FNieqoNkSNsdRgynYkOTePMbq1IMmNn/h8Kwd+ofn3qReaGEttV10c5KBW
lmgtkWhAGNNiuj3TBm3uTZk8RQ1Y0kLoFrDFwjnBfLclHYLiqrfJ722REWUy
JO2tjqeigh+vFtlB8XAe/9e0DZi5Fn5YxxC4csAjz6RVDYeeiE4wEgHbiOlo
wSo11O0yDpXrA96lamlluqtChuvUT99mj9F+s6ipK+th4ZuiFJ1hj8THid2d
wyrYU51rcO+VPbhr9P8etFOBe1ZSzUZHB/QcVYtLyVSGQ4s980iOA8pbGOIt
H9bhszX6EUtTDvhzof34Kt46DLcN6j3mUsjz2j1W10LDpZHgh8FCCoSg7fZj
OxqKPuzQHcunwDDVPulnQ8N9FUZiUAGF4yseJLy2pkFEiZwOFlFY8iyNVLai
gVUY0LTvFwrGPlllgSY0DAXt7XCpoeCTvTdUhU6DyRh3iNlBQeC6lu46SsB+
0ciuvJOCQ+gdm6QXBHzU5IVmXRQU6mbED/oJfLej4aDpcwrjNZOTm58S6Cqi
RhkDFHQ3mR7cUEcgJpgjpo9TSFyo15TOJpB+RtMla4KCdYbSgP0VAoVXJbfV
XlMoSpLTP5tOoK2hJkxlioLwwnW3lUkEdAy3ziq9o5CV/EaB+JaAFdZ7pf1L
oZw8tcbzGAGu32yl/DyFcP26q1ePEDiRUhYpK6GwQrCWIgMInBNe7En8QOGR
ZV8gz59AXk0YS+YThencScVSHwIVHXuy+YsUquJ1ts+5E2gcN5UsLVFwSg+Y
tnEh8B94bkML
           "]]}, "Charting`Private`Tag$9399#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVlWk4lAsDhkfvDNmXsczyzsz7jpFCiCztT+tJWRrnSNGuRVmSQpaifJWI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           "]], 
          Line[CompressedData["
1:eJwVj3s0lAkAxSd6jPeIRLL4MN6btxmG746POqaSt1JqpF2PlVdtNr073m8V
SUibiC0VNY327LYrGyIpxCGd7DBRjvLo0JSZtX/cc8/v3H9+13B/vP8PcjQa
LWA5/3fi9bAQCxUCh0QmXxq82DAX8YJ2MAic040rXAQbe8+LBapaBBKeTObv
Y7Fxnjqr3a1LoFGk2Ne5iY32Ob2UPEMCfElXqJspG/aBQW7K1gQKPnB1bLTY
iFo5U9lpR6AwUWnLXRU2Ku/l0nJYBNQcrv3qvIoN+rrWxwqeBL5zvf08YJ6F
1/12vDW7CUz03Dza8ZKF9BBGiFwWgcoveWPXC1kYDO1MWBwjYFBBp8kzWOAY
rLwa9J6AxVBkZC2dhapxzovGjwRUOox6d6xgISqhwfaghED2kHr9zVlnLKYV
zY6qGUEuwH2huN8Z2ndDDne6LDNzhmlc7oyda8aSKwuNsNX3wW5tK2cMNH07
6ckxRuNovPeDYCckMlIP+NwxwVRWc3RTkwOEVb8FF+iZotpGcMXX2x5Nx7U/
UUlmqNkYtv20rh14e4b5ApE5snK5fP/PNijJEP1SzrFEMiMk2lCyCfninIrm
fCtofPSJELh9D8I7+9KFJWv4iaYb4lOtELPwjCMK2IR9t9IGNBUtUdvXNJwc
YQOlEsuShgJzxLf5XrmkY4vZ2o7AUJYZ1PmFTj8/tsWdh7EeAaqmOCNJab59
zA40a++o9Lcm6HShM6pN7TE+2Df5bNAYouPwXxi1x1ODG4dyuozwYrB9g7h0
+de22XS1fgJlQ3OCfMoRM0N+WxYlhrB50+Fe8s0RYrIl3EDXEFczPMpC6pwg
Y+yaGQ80wARP6fg9f2fQVfI8Mpz1saR2yjtBkQXlwaKR20I9TKUUvx+/z4Kv
v/5kdcRG1L0LTn4Yz4ZT1Ec5jpwuOHFR2RZMF/wpKyTCBDqoK9uYGNjjgool
/hAnTxtj7ceokUxXlK3/1zgzZD0k5Scm9R05iPXaneLH1YI4+/k66QgHMYqv
9NRd1qEqpcvatdgNXp+C921jasKBEatjB3cou1qH1VproKRW8Cnjizti69Pa
xGZr8XLs2uWLNSRSz31TN3JTx2xFwo+GZgCvWn+8dQ8D+5+OHWamAndOdv+x
clQVj7wtDtKHgAuNktQ8BxXI87yGdZy54NrH5qknKsEuJFP56Dku0oxtm+Vb
FODzoNz0/jsu2v7WSLd0ocOvNF1o4OmByRilLa8ur4ZHF9c+uswDgfQn83uJ
VfhOxSRRNu2B+GPp0xVCeYx2jxj/w6PAt+IXTbHkUCSKbImsouBU+pQQDNFQ
83WzkfgqhbOLmRP1fTQ81GCmHrhGgd07yanqpmGMGvMKr6FQ8JpRlNtCA6ua
3xF6k8KeukjRT/U0vDmwq2e7kELtX3MaXik0WIl5b+x7KCTJwlv5G2jgSs3J
xhcUODuMDCI1aQjWUqiy6aVA9GaujlOl4fTmtnDrV8u77eOkE3I09NZQ48zX
FN4OaOZ49cvIlEjOlM7Est+FoCTVIzKy4JTu9tJJChZW5uFWMTKy+qLkltYH
Cu5HI8K37pWR3W3CeI1pCvV+WsW5m2WkoZnjnPI8hfy+Ry2662WkEzQDcz5T
kMZpOHkoyUjezrl7CgsUBIMiYbRMSh7OvHtktYSC79k1U7+/k5JZVYUDqV8p
rDUevSwelpKVwniW/BKFGzs9Q9f2SMmmHp9LZ6QU4k7OM8lWKdk+YS2RySi0
r7q/4qBQSv4HuLo/qw==
           "]]}, "Charting`Private`Tag$9399#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVxXk4lIsCB+Bvxj5EGGOWbzaU9SKETqVfhTZZr1M4Ukl5Ilsoa+qgsmVL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           "]], 
          Line[CompressedData["
1:eJwVznk8lHkcB/DZjnU01aQINYtHjhFlMOZJw/NlqDWLrZTRTaeKxa7C0FKL
ceXIusWUmrJsbjEdI7TIkWNEw9iVSQirpl6YGPvsH7/X7/V+fT7f3/end8r/
wNkVBALBHT//34H3jrNN1iIg9hzPS+tBgTLKOvQjCQGij5pRawcKJ9LGatZp
IPBYB4lY8wKFNOZ1zc4tCHQ495Pdn6DQIiNzbugh4OJnpiioRMHy4CFbohkC
W0Je+jvfQcFn1cf8NgsEplSN5+5lo5BflUhIQBFgiN1LlFJRUFZvalRxROCD
nJsojkBhqM+CpXQUgfnGvrynx1GIYZPYK+IQoLqzRUHaKAwcaQuYlyIgaFSL
42bSgaG76vahSfy/+yhPVFLowHvH6K74FwE0KU+WHEsHn4CHVD85Ak52C94P
QukwH536aWS9PvwtWzGsfIwOmuXsoDYbfdC1D7gUrUcHTyVpcH6KPsycLD7q
UWoN/ZWLvzoytsEJsWv9wz4aBJKizriVGcDlssOx5yhWUMsr9kgmG8EsUVY0
WW0BleGas8yfjaHYRan9VgQVWMcGvWpGKaDmu3ctY585ZHBHQ/IY2yH84mPq
X/k7IGks4VZdkikMyur1fus2BcQ5Pvv3JTPwZ/3Q/2X1drg418EYdd8J9RV+
YTc4FLgvqhwMPm0ODh/DKMXTRuDfvK8gW4sKr3zoJ6lRhrDBK8X6ciMVdMjZ
fbbOBnBNzqkrDbOA9HHSvLrKNmizUSbdNbKERMob7u5ZBEbD4cDciCVoPHuR
5tOtB90DLdpjWVbA2TNcVtGsCzliWU0SkwbG4iNatDodMB9utctYpIGCKfLl
i8hwm+uQwy6yho9LQx1NBlthnLUmvOoAHY7pLv1an6oNS+sjnANUUZhIJbi7
zGjCFCd98l01CjdMXgk0gjdD0XuPYIH/LlB0ZGvyZ9WB8ZNPvImhDZSo8RJ8
IzdBUc7WwINdNhBP2yw4TdsI0pYwpiR2N5SOzp+aEG8Aed7VCR0aAyLJ6jYn
75BgLP6VukLCAOutNpLZT+uAx2k3251uCyHk1v1e14lgRfLVsgA7cBjgRstc
VCHjfs0sd8EOUgRPvdMXlKBHWpibycdAcbXaUV2yGj7dCjinZwxAEL1hCwZW
wqmX0iDDKACptoA7VPMNCJ1N/JTFALH5IYUjCcvYSpbToBbdHoKOT3smBnzF
LNixxNCb9rAqvPxmc+Qc5vYoz6j6vT187hbkWk/IsP1ZMbW6jg7w/WLvdrrW
LObQbm95IccBNCULjiG7JrDv1hoELs/guXqVpDHqLTbSKdn2gsUECLctf9nw
GksdPd9wnscEglNkwboTjRj/6x79sdtM4F0K9XObbMAEGw2jzhTi+a4cg8wr
DZiUKXXy5uNWo7owk59j6F2v1iMlTKhvF/1CvC7Ehs8c7nKtxd8XxfEvuNRi
pmOsYcsuvC+6NJ07VIjZKyhYRTcTIl2JfILaHcxDQ4Vn3ou7s04pdi8Pi9zT
7G32Gu+3ilyXzmZjvXzmO8Mh3M9K3lN2xGCc84wprXHcBItHotBUYXLEFtes
CdxKlYFPVdOFdzPlf2p8wF0Z0+OdmyXsbK713ziDm5PfJHlcINQzpsmIn/F9
DVNrehb5QmvYdDDhC55Pm76hNT0QsjxlVSpzeL6jtyY44Q9hUGz5lW/luD80
PU/XeiiM46X0R33F+6aOisB/SoX5tf7oyiXccS1WGb1lwsout+xrCtwTBdFv
a8qFLeNm8uVlfH5n4BdyToXwP1PTX4I=
           "]]}, 
         "Charting`Private`Tag$9399#4"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVlHk01Ykbxq/lkn3nLt973XuJJEvoEur7lBhkDCbtTRKp7MKIapR9K6m0
jKVdGNm12iIykcpSJqEdpZIt7sXP74/3vOdz3nOe5z3nOefhega6eYtSKJSE
hfn/rrmTbkih0LB4pvESL1UL42nlNUXSNLSUlcSpQQt6nt3O29RoiBXq/l09
zsNpaSKwaikNujZ3thp48LB/W16xnzsNVtl7lqWQXGjMVhv3FCzcpXpMo8GG
07OBuvhKGi5m8Qxka1k4dk3M1ayOhmVuMUmiJAtff3UIPtFFQ5lWsq+hDYHG
nM5SWwod/h5Fnce2MxCEzyZl7nS4wNGK3aGO66ryDTs96Hg3Qd3jslcdrwaN
f5fzpeNy28uxL3NqsDsZfmBvNB1R7xosvI3VQLwVqWAX0tF8o9jH7aoK3Kq0
17VW0uEXqF34Yp0KEpJ/6TxYR4fV5hLX5o/K+GGSNt7ZRYdlutyjD4bKeBRD
W5FCYeDp+ddbNJ8qYm6T1UMLGQbig2WqpqIUYbrsD/ePagzs83UJs9RTRE7n
lbA1+gyoppCWcwoKCF1sVDXlzkC3zg0t6SJZFEy72l3zYGD/zzC5XUxZ9LeF
drv5MuAiH1KdmioDx/C7k0XRDPRJTAR6/ikNbrOtuVchAzx9HU3JwEUIXa9V
NVXFwFU3fkDrkCSa2ikrUh4wsNO24+QHH0nsf3nPpKyHAY/U8o0qARK4v/18
qe0HBq4PTE7pTlKh8CbcuOc7A4qUZv/0o1RUDC03pCxiIvKi3Ivtl8UhEaBQ
dEplgbmx/9aZi2PLjy/6uppM5PonZEQ8FcPcTJ6eM5+JIz5mF9/JiMFelr04
y4sJvze6ZXkFIriQLrhiFMTEwD1xx4KtIhhR7eE1RC3o7QqoosiLIIN1mjOc
wcQ6+UHZ/CMUvL8UnHs4h4kQtZ+TM1YU8HV+YysVMHGhXc93zfQ8+cpQmrCo
Z0K1d8ijXWGeNCz/dOFxKxMvbYJ6lK7NkdHmD+k7XzIhtlZRIMAc+fze5XM/
3jGR3N3yMO3dLKmNaI34b0wEimSvbE6dJcMbd2TSBUyUPEjaeMN6lmyxt1Ir
kiBgx0gnlo8JSaKNdhrKBKwXlaTsKhGSAa6Typ0sAhmpQ1dWhgrJuq6Okz56
BH7Js/a+s1pIqmwtVRSYEXDfnN8+oCAk9/QdP3EcBGpzjd4VfxKQtz395HlO
BJIPt+fqNAlI6U8OaZWbCJSNJlJtCwXkDl9dWYfdBPjCbaoyZwVkyTfxlN4A
AurZ9q0RSQJSNPStVFDkgn6ns8HxYwJyw8/aRLF4AqOXAszXL3DeoWzJsycJ
DFFvDBcnCsgZSlT80mwCaygCu/tnBKRT3GZqzQ0C4+k+TkH5AjJHih/rWkFA
7PbIzOMGAfk9TUXsQy2BoLA0t/b3AnKt8ujRiMcEVrbY/R4pKyTPZD6hyL4g
sLucPttqKSQHGf/8lft2wc9UwqU5UEha5ibNmXwl0OIo67SvUEimavkcbpom
IPFTf7RsREj25a0TbqGykGvlTV7lz5LGy3hRI4osnFa7zV8VP0vGlMxPRxML
PRCn/eJw7yy55M7dqTxTFsr1HFUms+bIyFXnwq0WeoK5Q6zYQHKebKsPm3ji
yMJnne4x2Yh5MuRf47GJXSy0rfayfsOnoNFZPiTJnwVrauh2p4MUaHR8/k4c
ZKEvU9FVppaC+6+uf7VJZ6GQ+f1W7AYR+CXXSKv8zYK2f/Hq3hwRECu7dd5e
Y+HlzRPBjC8iOJRJ3Rl9j4VvouWvHE+IwtrVq/3+Rxa6R2Lro36K4ct81OeU
URY49evzF20VR9bNU5LbhCxcjzVddahGHEKZBnJaiQ2PXu99GulUVDdxS1as
YuP8E/cO1kZJBIStbBW3Z6NOS5sYeCIJtrbrYIcbGxr7VJSSHBfhyNFoTshe
NsIbN8wfd5TCauv+9Jun2Biu9hzZ7y+DmtKsYN1hNvpedyUs11REgEdF2uQ4
G6uT18k9ClEEW6E1/+E8G/dvNgw+a1bEET/Bm91qmpDzGLtEhithte5Wt4tY
YC8aK+a9MmqzNEzpZzWRPBrBL5BQR9B6o98GL2miWfMbER6sDs6Mne+tfzSh
1hS2pfK1OqI3hV9xf6AJ6aiKzrS7GoByl0rGiCZc46c6rsfRMWDjEEnlceDG
Oz0RsZCTZFbCe1ddDgLW2DwfGmDBcPyhc84yDmImmedqd7ERdXWtlrk5B6E8
x/7zPppQp1q37nXiQKS+tUj8AQdOTYbs1nAOSoxEJYbneTjA9k+kHeJgIuB6
dYujFi6EF/7wOsoB/2D/0LZMLXzSWdI8m8LBha8KF88aaeNYAjfI6BIHljv2
x/jtX4xb9qoPMh5zkOpA1UkVWYK+i27L+p9ykGAxqXNq0xKIT6dn6ndz4P8j
Ksvp5hK45cv5Ng5w4Nxs+6F7hx6+SEmqTk5wUDH+fMT+4VLwHk97b+Fw8eiP
jv8uVxrg+K/9UpwwLmrM+coa8iZomI307Y/kwsPTxe61vQl+Fqm35URz8VQ4
GCEbawJPeed0VioXCkfP9FwTmMC8/b468woX2s2vEhu/mcLvr80R/93gghc0
VPLcwAyXjcZ7zt/kYiIx7IWDnxlk0/WzaXe5GJGS4hwYNsOAywUt9WdceDmw
cks/r4CaCD+uq3vhnyD2PUkDPhxLn3083cvFe8mcrqYAPiqVpApUBrnIjqNJ
RI/xMVx/VaZjhAstPxUikm8OTgj8M8a4OPYg1fj1QXO483qfuE5zcTkx1ia/
2hzJz/80VprnIrVmZkOfiAX+7BS3UBTlQT6zaE/mYgv8Dw0Am9o=
           "]], 
          Line[CompressedData["
1:eJwVjns0lAkAxb8j6xHVqIjtgc+7UszETJqayycnY3t6tWpL0lKHsCmFUh0i
r1SI2WjUNI5Skkcedb7ZkmdrSRsJ0QyNx+qhTR5j1v5xzz33nHvP7xr7hew6
pEIQhPus/vew2794r5xHwrH5Dk7u58BKyvfcziARV1r+JNuHg31XB8rn65H4
4ZRPyKOdHFylzus3LyUhL7oV0LmFg/qx5ZEpxiTYvSl5KuCA5eG5UduaRL6q
e63fGg4CVT/nNjFJuIqc8wVmHOSWJhNJHBKBZ1XL25dxoKFb80zTmURlla/r
AS0Ouv5m8tX3kFB/NEMXy9m44M3wVrlIoqbQqIYSsdHh0xT6XUbCY2jZQm1D
NrhGqnmeQyRGnw8xgpawIezntj78SMLPXXdxywI2AkPv2wZPkiBu9hqICDa+
x13+0rfABNXpdTVR7+2hX+wd3uRgAt7ej0UDYnvsVpdF5KaZ4HLIjT3pTHu0
l0yfceaaYm7bKrbYww5hjFj/bQ/MoHg9ITa4wUKF8K7XpeUW4A6uLY0lmSiJ
1v9E/WaJB9HF/GqpDfh73/qWS61gf00Q7ua1Fpnx0pPXuatwvsZw8ghljdSB
pJzK1NW4+Z3Zu/3QKpCuidnpCmukFOcro+KtcGT8T67UfS2MKjwN1YYtkP+q
5G3EQRtE/vTicb6bOULqdtzINrBFodXtwxotptDxTbM//swWqTHPAy1jTXBu
MrKyKIoJK1FH/G1bEk0OGgyRBQvMyG6zAnVjSKOxa7yPhdry2oCkQkO0dtT/
OJC1DifOppfdDV8OQedYeSplh+AZHdGp6KWw6WnYlDlthzUapnraxwyQF+8k
8C6wR/8b9coneUsg52tFl+5io4gVXD0xrAvFghjX0Lkc1LiF1MtNFmMkMmOo
v4yDRpWY5ITEhSj44BVRFbIez1jOaxjvGOAeDUxcae4Aptu+wfH0+SgQLAvz
aHHASKeApVutBVl9FNWdsAEX9hs6ZTzWwOT104OGdlyYD+eMvVFTw0DiX7oz
3VxkmtSfocPmQBj5wnpDxkb4+8hkFhUE1jGCDJjYhFfhR/JsTk/zMvPLP8VP
bEICegOrnMZ5L2W3fr8m5qHrnrSxPuYL70tO6K/GloDwdGvG3XfDPL9GWbh5
LODblenSynzPo11XBmt0AqH7P44Jq17y5vA3vzVgO4IgqjoviW1opneC9qkr
s9lZwerTfElve3TdouyDI7bQBwvaqD56Z9aFCiNnJyRUdQdFzx2inV44sg4L
nJDOuiLarPWZXjHPLEw56oSsvt3KiJGvdF9zt+lzPoVCgXHjMcYEfVka8DRA
SGGdYVmOvHuaFk+5mAzkUTDNLLF7OjpNVy0yj/W/RYGrH/xAoJymZZRs8wEx
BWG47vYtxgqaI/Jt8Cmc7Vd6cDL9FXSP/88tWyso1LvojU0PKejVA/weVsss
z/GfhvFvM7TjjBXvYevs/k2/3X11Je2lpym0aaOwVzMz+aC+kj7rUnfA+jUF
zuMlU43rlXSbmOo376IwYnpCmhytpCMDuCMGcgrOV9STRwlCcilm6daswdn/
fnvMHTUJieja5D29YQpH26fYV3UISXNdRciiUQqSmzl/2JGExNjSbkz76yxv
Bx0WThESeyz2SPqXgnxFW8NTN0LC3z1WqjlOoTnOUsDwICThCcUn1CYpJMp1
RHf8CclFYVp77BSFoJL33d+CCEluRQhnjoLCQOnRNKfjhKSkZVv2uRkKtRtf
VaecJiT1cutJpZJCT4atb0ccIfkPr35myg==
           "]]}, 
         "Charting`Private`Tag$9399#5"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVlHk41HsDxUcMkSXMMMvvN2YmNYmsMVq/p4VSUtykoltJWpSQJMpSaZNC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           "]], 
          Line[CompressedData["
1:eJwVzWs0lAkAh3FJSTLzSkQkXuVSWIyZEVPz50U153TZkktKVJZ1FMqmZCst
Rje3FpE0NrmlWoZJKvNuUixZ02UT4Tgzjcl2XKIUYXc/POf38THfF7U9VF1N
TW3Hf/1vzI09fqt1SJRTBxW7P3BhIxfs3EqQmFUL9IkY4CLoklLCMCCx9XnW
3v29XFyizhi2G5NQN4iuCnnFRfPY8viL5iTIHUOeoW1csHx2rltkR4KV2W2S
UM9FuMZoYasTiRvrQvzSq7gorLmgdt6FRLZlrbS0jIsF+o8btTxJCOPXzlfl
cPH2lZNAM5DE0gor+Y0jXKT4EX7qZ0n4zR8UL7bnonNXa/QXBYkhwupKRgkH
PDONop2DJDrcKkPbCzkQvePJqodJXDRMcyZyOQiPvu14cJLEg3nNsmtCDr4k
Z37sZ1ogl33h5lA4B4ZVfrGtrhYIijs0vsGWA39NRVxhhgWcT10KfF7Lxmvx
t5OevJWQtGrdvvrCGTFE0oEtv69C8nReU9sSFupEN33Tl1shtSmywTTdEeIE
wxHqsDUklYEtnRscINjdHSyR22Cjb0m76SJ75Ajlxwp4ayA0TXrEVK1BmvL8
1XtptoiYLi40+WoDctO5vF+n7VBpqGGtrmWNiIlnPPmO75D4cF3jyUBLlL4U
d8ftd0BVqcm24vKViHq67VqekSPODi6O7TO2gG5wBuenRkd86x+dWiw1R+Jk
/L07J5zQsFe0lL3LDK2uC4hiKxaqsxuFdutNIU/A9ol+FoJH55R5SYwh62xe
przsjKkjkVofA4yQ3zUmSaPYEJMt9g38pXDobVmf842NoLYj0hhdfRQJPfL9
yjnorHUqlizXg0qgnVCznYu5G3omnLx1Mc08tSl6oQs8tB+cWChm4EN89uC7
WhcwJHsejLtpo3zAN64+ai2WsHqE4/ma4B0KP7fa0hWMmIT7BjYaKM83ifHp
cMUTgebYPu05UDSfoHpS3bB7OC/hTsoUf7Lg5/cr2DwUcCyUg5mf+Mpzf+nP
9PCguumf6PJomC+Kb7Nzy16HbXtm+h7elfOdiUgjJ6yHSLGkT5Uo4+eUSkaE
X9fjNO4Y7+2WSJ8rrl/JLeFj5HRa+/7BLunHq9E/mFsDZT6PWVnXB6T7/lTE
WiYB4QE9zQOuo1LpptUHF3QBj4dO22Taf5bOFXh1G3HdUVmjWl10eErq5Je6
6HiWO9SZ/gZvPdToLXcLrGoH3FGwMZ1MzlGnv7+cUmfm6YHwbv+2N7rzaI82
d9aP+R7oquiovR6gSZvqrIqZHfLAoLLpc9lFLbq/vWdlk4CCvWCT2TOVNp0p
D3sUJqJwxuKWsEWPQZdMeVsoiyh02Z43CVvOoOv1LJMOXKfQfP8JqWHFoBWU
wiukhEJDcucvPFcG7VIc3LKrksK5vWNXSoIZdO+BgI7NdRQisgUIvsWgbZWC
XlYHhcmR39ZGeDNp9xkbfrWMwsuFJ10+b2XSvgZaIocXFHJGaioTA5j0ae+n
IXZ///cLFX/KiWTSL0qod5ZvKVTI9ujcz2LS8WG8D0YqCim06ND7Xiadfsp4
8+X3FHyDXsgiVUy6OHfylsE/FGKLtlcOjzLp9qd1UXpDFLw03siPqxO0uTV7
bNE4hddHS5/F6xM0B0t8zn+ioNNkFuS6jKAF/mM1WhMUDvfVV3w1JejY1Kqj
8ycpVAWlHYuzJuizoozXSVMU9NYov7LtCLqwLspl7jSFP7KucMcdCVrcsSUv
cYYC2fDQsZpD0M0qu8nZWQorZIGqKDeC/hcWp19h
           "]]}, 
         "Charting`Private`Tag$9399#6"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[1.6], 
           Dashing[0.01], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQvW/nBD0GBgmHOUcUNhS9UHQocHhttClUEs5XPO5q
nrJaCs7fc3vZO+cJsnD+A2fPKlYlBTi/z/c+p0KpIpx/I+p0wY8nSnD+9c1/
6lxsVOD8QoGWFL8NqnD+jgWrw/pl1eH8zTUSH5yLNOB8r5jbCdsea8L509of
V8yx0UbY/6x77s4+HThfybNr5pS/unB+1vezNo+D9eH85Vc23y5PNoDz848H
zJ8paQjnCyZMMCs9jOA3/qraub7aCM4/bcUhsETdGM5/XOMQ9P0hgn/xxgmp
ZzNM4PxZtz5v63M2hfMN7p20m/YHwV/Y7jQrfKUZnP/Ci7tmS5A5nP+Xv96z
gMsCzn9TNfXV060I/srnYeW78i3hfJu8jC4tNSuE/CyZwpALCP6TE9XOdzus
4fxfc2pfypvawPnPus6L/ruL4C+oOqNrPdUWzjcRyJE0crBDxMfybR/afyL4
l54snj19mT2c/2luQZqihgOcn3TqSYlaC4K/31Mrl+MWgs/s5Xpb0twRzjcK
7+CpnITg+22fo771OYIfOKNth4KLE5zvdMbROHMWgi/Hq1r4/x2C//DcXZWj
Xs5w/sTH6YfSFyD4Os+87hlfQPBPvND99f8/gg8AfoOIzQ==
           "]]}, 
         "Charting`Private`Tag$9399#7"], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}}}, {}, {}}, {Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["r (fm)", FontSize -> 32, 
         GrayLevel[0]], 
        Style["V (MeV)", FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {6, 0}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {6., 0}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{6, 40}, {-4.058044081310327, 26.171473600196478`}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6], 
         Dashing[0.01], 
         Thickness[0.005]]}, {
        Style["E=0    MV/fm", FontSize -> 32], 
        Style["E=0.1 MV/fm", FontSize -> 32], 
        Style["E=0.2 MV/fm", FontSize -> 32], 
        Style["E=0.3 MV/fm", FontSize -> 32], 
        Style["E=0.4 MV/fm", FontSize -> 32], 
        Style["E=0.5 MV/fm", FontSize -> 32], 
        Style[
        "\!\(\*SubscriptBox[\(Q\), \(\[Alpha]\)]\)=8.954 MeV", FontSize -> 
         32]}, LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> 
       "Column"]], {0.87, 0.79}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.729471483637508*^9, 3.729471562871162*^9}, 
   3.7294716177551003`*^9, 3.72947186188811*^9, {3.729494172489455*^9, 
   3.7294941762818527`*^9}, {3.729494209448127*^9, 3.7294942967350073`*^9}, {
   3.7294943462286377`*^9, 3.729494371023347*^9}, {3.729494405592128*^9, 
   3.729494410065812*^9}, 3.7294945084837427`*^9, {3.7294945428650713`*^9, 
   3.729494583939671*^9}, 3.7294946303676023`*^9, {3.729494665199336*^9, 
   3.7294947027798986`*^9}, 3.729561844682334*^9, {3.729561881170092*^9, 
   3.729561985611557*^9}, {3.729562110489264*^9, 3.729562127718541*^9}, {
   3.729562167621664*^9, 3.729562180391307*^9}, 3.72956221170387*^9, {
   3.72956224469865*^9, 3.729562383065909*^9}, {3.729562774526045*^9, 
   3.729562794021285*^9}, 3.741864381887023*^9, {3.7418651873144417`*^9, 
   3.7418652029836407`*^9}, {3.741865361172723*^9, 3.741865394201007*^9}, {
   3.741865487365097*^9, 3.7418655507019463`*^9}, {3.7418655864669847`*^9, 
   3.741865592399583*^9}},ExpressionUUID->"ca83401e-8ec2-4d75-976a-\
d6e399f59676"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"V", "[", "r", "]"}], ",", 
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "+", 
         RowBox[{
          SqrtBox["e2"], " ", "Zeff", " ", "0.1", " ", "r"}]}], ",", 
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "+", 
         RowBox[{
          SqrtBox["e2"], " ", "Zeff", " ", "0.2", "r"}]}], ",", 
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "+", 
         RowBox[{
          SqrtBox["e2"], " ", "Zeff", " ", "0.3", "r"}]}], ",", 
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "+", 
         RowBox[{
          SqrtBox["e2"], " ", "Zeff", " ", "0.4", "r"}]}], ",", 
        RowBox[{
         RowBox[{"V", "[", "r", "]"}], "+", 
         RowBox[{
          SqrtBox["e2"], " ", "Zeff", " ", "0.5", "r"}]}], ",", "Q\[Alpha]"}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "6", ",", "100"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], "}"}]}], ",", 
      
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0    MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0.1 MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0.2 MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0.3 MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0.4 MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<E=0.5 MV/fm\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubscriptBox[\(Q\), \(\[Alpha]\)]\)=8.954 MeV\>\"", 
             ",", 
             RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.87", ",", "0.79"}], "}"}]}], "]"}]}]}], "]"}], "}"}], 
   ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<r (fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<V (MeV)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.729768382163221*^9, 3.729768400017579*^9}, {
  3.729768441218849*^9, 3.729768441481238*^9}, {3.741864534381145*^9, 
  3.741864564489797*^9}, {3.7418647339322147`*^9, 3.741864742970945*^9}, {
  3.7418647792987947`*^9, 3.741864987082109*^9}, {3.741865217231518*^9, 
  3.7418652305425987`*^9}},ExpressionUUID->"c836ee71-bc1a-4b4c-8f59-\
4a626b825d23"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVUns0lAkcndW2zTAY73l9M99HzUrMStTM1Nm9a4nDtqQXTeXVqJBUjMKG
VqiwNbJsyFL02MrkMYU8yqPVqVaOsr1npFKsrBIq287+cc8995x77/md87tU
2LYAhQGNRvPT43++/X1TKo3GRkHlc7NkqQiqSkdaBsEGGdR6Y0wxBytpxSlG
i9m41fgo+33BbNytSdxjrWSj4fBTfhPTDgXGr6aL8tgY+fzGcIKfLQI3Bf1I
XWDDz37ySlsBhftcSbLjMBuHUnjJJlISRXEnP1xgcKCLmHOVO1uIdbeskxZ9
ycGkuOgXmY7Ak7Tx3e5hHPC1/GBtMg+/Pdg4dS2FA9cu+xURci7C3Hp3LSvh
oND88nITTw4GBqsTAv/iIK5zV0y71AYV7rYTj8Y56Hcuz+7xsEZE8WFluAUX
lR8C6gzkVnjpFxsf8wMX9tU+oq5TFjhz+snbN1Fc/F1yOCZYa47oGX5xu/dz
8dmr4Cs2duYY0TjtTG/nQnJclTHSxUIVq2SM0c/FStbEJFPMQmwkc8fPn7jY
39gxdFRmCpf2pH8sCR5MbM6+D/7KBG+IodijMh68F5QJtsiMUZuwdlQYyIMj
q2KNRs6E8nbXtop4HurOXazwyjPConnS1w55PIwa3aMTOkNMpp+KUat56HNg
pC30NET9Y5sRt1s8bDH0NjnSwkCiJHNr4xAPFWfy1W7+DCxRvRsGg4+DRmOb
eBN0TA8pojtFfAic1rt61tLR7HlnyNeDj/WmfVY1mXSklnpE3Q7lw6s6mKnY
Tse3UzWvVqfw8chqwkau1wYr7CIfFuvzshJJvt7fdlb1MrSBD0NhQIyFvi/9
C4MtL/r4KGu3qr/zjo6lIdsHo8f5eOEwyH7ox8CsBu2mMXMCd5Z35Yj09/5h
4f8iwZlAjLTeps7DEAe2tkRMLyNwSXdRk6k1hO818fO9UQRO+3REHlMZgUkd
U9D3E/CI0y2YWsvEzUTjZzmVBA5uYJoXSo2R25u80aKdQDJj6cwksQn8xcNP
C/U7sovPNS6XmsIsSx4u+ERA070jP8OJhR7d9f7jfAGcr1WIN+j/eWSxLGyu
TICZgpCeNbFmsH7NDnWNF6BiOFJ64Yk5+ryztPUqAZQbGz+y9HspLJ8I/kYt
QPGSvOuqJEtwV9/d4DMkwKDxvX0fv7PGgyrPx3/ShTCd5bVzQGKDYkbd+lUi
IbJDlkSNSNgQNuWtCwkVIte1KXHzWi7IwDm5oWlC7I3utqw5woPtG01LWJkQ
KR7hQRYP+RDNvW+r0Amxp3dWv6VKCMt+N4caGgl0Mi3kqSTyq/69WsMi4b5j
1YGFX1Mo8Dn0ttaZhLescjLnpi3Y7KCcOpDwXX3+NaPUDr8+o0QafxL+7u8a
WQmzUZRas+ZiLAn5Ac/eZpkIpZq7DfVqEon3dTNKWA4g00tXNLSS+Ek5eGKb
9TyULd883NBNIqdfzLtp64jjw1PE5VESJxySMu39xDhpS6Q1O1OIbsqqck6a
D/vRZ5wWUIjzNVrlyXbB6abz1S3+FJKvOClKL7ng90AMtMZSyFYEdNjNcEVV
brhXm5pCdQ5339aWhXBe56hta6XQLC9OOadcBPXc8V3t3RQumzUPuMyXYP5E
k1mHlkJnVUrt9IgE1e0ZZzpGKfS46UaM1VJEKzVKj0kKDaL68iIjGf4D1QER
mg==
          "]], LineBox[CompressedData["
1:eJwVknk81IsCxTGIkKRCSQzDMI3ZR6PFIUrDs4V+TyQSKZUsV5FUlKh09VKS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          "]]},
        Annotation[#, "Charting`Private`Tag$7411#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVx3k4lAkAx/GJbHnGbTDXOzPvCEvCjOSonn7roVSOSSqsLeOoDQk5Ig1a
O6Vd0qjVOkq13crIUSYipmPtJtqiYyuUhIlBikq2/eP7fJ4vGbbdP1KDQqH4
fe1/O7wbMikUOvzMfd7/fN8SstO2FClBB8U7WH11xgIBlJIM6mI6uuZdGEkX
WqCzKk1imkyHSb/ZlytnzVGoOzhdXEBHQrujrr2Kj8AtQbvJSjo+by0gnZ34
eMJ0SbdV0ZF3kQj+2MVDceKZT5XaDBRu8JLUCHgIaTPd5Wz19cO3+WnyuXiR
NZHqHsbAprf1tKImNsqeRkzdzmDgTrP93iNlLIQ5PdjpU8qAZNJ6dt0vTLx6
czkl8BED09nVROhPdJxy5394NsFAw1MPxesDZthccjA53JiJ+7IQ8YEzphjw
i0uK9WVikuTfWz5Jw/lzL96NRzOh9/He4XUCGmI0/RJTc5hIFGptkSYZY7h2
wY5sJRO+Si1rX64RKgxKx7R7magnOhh92YaIi9JJODDDhKTL3OTohAGEyl2j
NIIF2eg0MzXeAOPEUFyRGwsaj66vV6n1UZ0SrOYGspCTm/+rjYk+kjv+3H4q
iYUazfiucj89OM93HbEpYKHALdR5R5kuJrPPxsrlLHCEG8t3z9FF3XOzYac2
FtYORi36O1sHaS57t10bYkEYLn24ka6DJbL3KmizUV8iz3FqpmJ6KDLmliUb
Y78N+Iv2UHHd8+HQag82HqwRCCoCqcg85hHdIWZDfHfvPH9PKr6bqhpcn8FG
kfZbW1cvKjTWmkf9W8JGxjfiVRFiKlrKZQNiBRt6ypfp/+RTkf2Nxtb+Lja8
3JOU0k4qlofGv4mZYEOYZUJKhDqYo+jeMmZEoCVTKav7Qwd3jEX9KQ4EZrCH
4bpAF/u3NW6e9iGguuFb8/kvXay+bfd6TzSBTE2bzbOz9KBDHo2cm0OgUYtm
K/LWx9003b7c0wQCIqSaalMD5D1IjzBWEuBa7v/0WGYAkZ3q5ZEeAh5eJl/6
GIYw3Pd9OGeGgKLVikorN8T9ntbek2wOpBdv8CNWGuHQYrcwazcOytW9Hp2j
RjAdoYsXJnEwUnjtLC+Chi6vfd11Mg6MPicMTi4wwZETHzYtk3Owv6ly0biG
KZjrOzeuGuIgNermsE+bGZ5WeD6/N5eLMb+i4EtKOkq0a35YZ8lF0+H37Q63
GOA2FISEirmIdPd8VjzIAi/QIk+cxYXs40CZxJIAf7y2Mew4F3f89fRTtnNg
af2EH9nDReloVFLAIR5ovU42VRQeFLlLbOO9SRyu+NJcZcDD4ymfq3QqH4Wr
8t9VO/BAd3cQzS0xB50elFsDHpw5s0JEsfPwex9pWSviIajVcKn5CgsUZ1Zt
uBLHQ6lsTLJVxwrHajsVdXIe7F5WztrZZwNe9rG1iiYeApZlXTFVzcfxNT+q
FO08pEXnu2PKFidVU0S9modWx9hHjlb2OMMnsq47kHBpLshqeyPAt+o+RiNI
+MrTBCulQpxruHS5UUQiUjrLW9vKERcC8aopjsTBweGmoISFqMgLX9EiJ6GW
eZ1f7OAMhxDb7pYmEtQbdhU9/c6QW0/sVLaTMOuq5tw94QLBhwbDm90k7B8+
mZwOdcVlpfT8TTWJldfKliby3RCTXJvsMUlCa+mreoHEDf8B6IcYEw==
          "]], 
         LineBox[CompressedData["
1:eJwV13lcTVsUB/BGMhQKlXtvmouG2zwRvwZpvN1zG1zKqygplSZDE01CaNAT
KkWkIlR6KZoMkRAqVCpDpDSTCNXb/XU+38/nfM7aa6999l5bZttujhcfDw+P
Fy8Pz+wzkr9IYmK5LOxtpLzEUo2gq/Yh9JG0LDY3bZdVizNC+e9C4QYNWTRn
Nytc9jOCfkPw5QbI4tHEoMtGZyNUnFqz/jFbFvXDTi6LYYTbGs8CGwNl8eDe
A3GJpUao2THa8rRYFk62h6K/VxtivU6l37M6Wax77Dj6qMAQdbyxgk0vZBFT
oLL4bpoh7mWJ6T8flcUdvz8DK30N8bBZL+OlhhwOf2WpJkgYomldlPvrYjls
tFXaVBhhgHvKTw4+qpXDtXCHjA8+BvhPVDKnokkOPG0HoMs1QFZvWVfGoBzW
Zm+tVdM1gE/S4BY3ZXlcpv6MuY7qQ6DbxakvRx7l2gLVMbv0YRRlZP07SQGP
vXlMgkP0oO59xGfgnAKETt95fdVTDzLU6yOdRQrgSBeyfjvpQUgh+FFNowI8
1TYavjLQw6unheZxcxSx2sfU/cCMLgLpkusXHlCE0Hzfs+Epurh856e2lL8S
6L7100vrdPBQ4pL1gwglzLScHe+6qYPePWwP30Ql2C4JOlmerwMFjcKk8nwl
yD95TqUn6+DSpS39rI9KuJMXXbfQXQe5J6qzD25Shp3BWctqfh1ku8XN+2Cy
Cs+jJELCnLRRU8WUPsxeBZsjV8f4bbTRLdmpp+a2CrYBX0YyoA1Gq45nWOQq
zHyQXzasoo0sy96aJbdWwXUBX6kivzYyNK1CTVVXQ8hH1ub5TS2c5l/07uJy
FcxI/qjZx9ACN+Zp02FFFYgn287ki2lBYuZozS49FdjucFP5NE8LZ34LZGs7
q6CXmfL94IQmzoz9dr1/SgW/rA4Lmb3QxNl3vR0fl6qCGVky8/mQJjLv1LyW
EVMj8XxbGJMacDWMfCgop4b4Oc+TL49qgH7LsLxfSw1Wz7ePGfRpIKu07FQJ
Rw0D/F5e4W+IC684mpxUwztK3COgXAPnTqc3uy9RR39x+b/CezWQExLQlLOI
CaPG2DUnfjLRLFxiHirFRPu9R/pP+pkQKPh+21KNiTei56aXdzLh27k/f8ya
CavyxHNv6pjQ2RAXbZbARD89lv9PIhMNy89offnLhJfo6FSlDBO/Ot1txPdo
oKs/elEWVx3S0Yk3/tmmCZUqc8/dfapI3KrzxttXEzfcyu1LO1Xx3ah7OjBY
E5WslQ08L1Xx8IcmKy5WEw+zjKTrKlXht6t9MD9XEy9488sfHlPFLWfl1WMf
ybwt3SjTq6kKltrDS3HbtfDi1rsTQgkqiOrgzSjw1EY1/d2RGevViBzbYnzc
Txs9M6LNPSbEQmXvd4dqQ0whReaFAbHeDiX9eG0kbwgrqlNcjfCTjWX1F7Vh
PPrTk4d/NfZbpz3/+FEbN9cZrP5WtQrBt+UFGR46YFY72rnrrcKOjI2BqVt1
oWq4OCfLWBk563uchzx1UWd907BaTxltnw4YW/np4g9trkgPUxnWzPL5vBG6
CMnbwFonqwy1B/J5gWd00faWe0ZrrjLGh3g77Ft0QcUwHwg3KyHGpMpMxEoP
RY8TAnbtUkJWn4b4MR19zP0hHF93VREKUk5fD63Vx/yr73WS8hRx3SGsOtpc
H/VhHiXuOYqoq7m7fa+jPhZvq5kUS1PEp385xR6h+mjxTlt/M1wRqiahVgZl
+tBIPBf8wloR1WdvRXzWNsCJFGOu17ACuq3XvV+vbQjH4jyzBaYKOC+SN1Fq
ZIiTDXaqMFbAtuYFwoqmhrhk2sXdb6CAL5vbDRdShlCvXB38TV0BoztD09oC
yPubDzsJ0xXAd/iKRdAVQ9iL7/B9OyEPhfvLr+XKGIEv996z+uvy8FszEia4
eA3kl2pRG5TkcTg1YManZy0SBa+d9lojh+t/luQf7V6HUt4mysxDFovDixZ1
uQC112IGFt+UgT3Px06OqwkYVDOrc7EMHCunV0pwTZHq0PrI8og0og39n3w2
NcO+g89XSK6QRsn9obmpJuYQiLFawPFaiXnL6orMmRvAaQwYcqmRgnfgpY+v
NCywsCLn0GpZKRyb3p1UrrYR43c/FV3LZuCVw4ncHElLBGONiLouAwo3qzbu
kLRCSv22ps0tdGS2GzvpClnjUpRGRMchOngibJ53LbCG98LL2vfj6fCkb7ZK
WGSNm2usLxbF0aHuFmr8Zrk1ysy+Xo6JoePepysKYQrWyO2W19eJouPriPhE
lak1nK6PGNwJpcNozrd08yhrOLe/+o/lSUeb1uU2h2/W+P1B/HbEBjq86L8a
bCasoTpHgCfSnI5vgtaVZr+tEcRrKxRlRsfC9qGz2nw2KG4880+MCR04qOsi
JmqDM/dfSqQZ01H45EFXs6YNKuPqwzp06Qj37PlIBdlAOrMrf0KRDlq69JD9
qA1G7ZfIOCyg48FDsRn+cRu4O6bvSZ5PR8DPOUsqftpAdNm0x9N5JB/ukI70
jA0USuN5LYXo2Em7HTkqbIvWC12OFoJ0lJ93WJiqYgtIn5dwm6GBfTVBpXmH
LeR7WsNmvtMQXzfo49hli0hhNc2RbhqcDeW/bfpgi7Uqfm6mxMqlLuEun8n7
rGBmehcNTy42Jm4bssXiDQ9vru+kQfRwwdXAKVv4HdO3yGin4byd59Bxhh3a
/IS5/q00VHW8DazfaoduiV1eRxtpSHIQm2zwsMP5nHrb0cc0uD+1jnnqZYct
p+8+20TMX1OZ2uJvB++duZnKDTRYXzhd+iHKDqrj6u4v62lo83YYnzpnhyJZ
Kef1d2n4Pt64T6/bDgvqo62OVdCQMr/DWOmjHcSUNrnPJVaV7ueX6LVDZ80A
f/wtGnbYzE2ZHLLDT62g0QPlNHRcMCuomrKDptA7bkQZDXWsqjZTBgufODr6
ScVkvAXXDO1dWfirJnJjRSENKjVVM+vdWci2WTaeX0BDQ8uTeg1PFqZkpGp1
iXln+ilRPxYsrnv2cvJpCHVS9H0VwcJuKcnQtDwaXPhyMlwyWeB5ssxNLZfM
r2vKH+8OFiIs9i6+n0nDxwr0LO1mYVnAmK03ceaysca7H1hYuzXh1wJikedU
Bq2fhd4FblnOGTSMm4gZPv/JgjQ9XHTsDA21Sul79ZbZQ+rt3HSjdFLP75lj
Amx7JI40DUil0rCYbdte4mCP86sl6l6k0PC46G/dP5vsUS1xZTqWeO2OrSkV
/9ijJkf0dl8yDTLtUkw/f3t4Kn1SqEyiYbDmgl9Loj1MDmiU+B+nIS4x/8uF
ensEuqqclj9Cgycza0P2Y3sUVViMdR2mwaI15WLGM3t0xAneP008XyrcLe2V
PY5frny6kDilxPZN/Gd79N1fHvr3EA2swf09N/nYOFB2b2AsjuSzLkS0VIAN
9SKtq6XEGqn+JsVz2HBVjHkXQrxEb1tO0Xw2PnsvuPwzlobWgzYueaJsGJss
vyxAvEVMqiVdlo3FxY62OtFk/XpJ8J2SZ6MqMGDD34Mk3wpRzTRFNo5F3Sp+
QMzYOjc5eTUbkanqXc7E7y+PWh/RYkOqYfnR6ANk/Rjdvxdmykb0RnOh/kga
gj12lrpuY+Ph0s9xwuE0BG3S/mbgyUaB06E1vWE0BNpNay7bwYavuganljjA
8N+SZz5sdGyTzwom9l1SV7wuiA2/Vbw5Xftp2H5X/IZ0NBuXPJPM6/fRsO3W
x+G/MWxA50XXxVlfu6beHseGHk2qNZbY/azZ9dTDbNyJd39jQuwatPsaXzIb
Adpiug/20uAo8+jqp3NsBPpOanbsocFB/ORAXQ4bYQ1uJ2qIOcJbVc5dYGP+
4Aezi8TsyW9XnPJIfIfau/7Eti+lrjwsIvnbJ07NIbZ51N+fe52NJrlw9eFQ
8n9Wl606WMyGbe3JylfEloXWhfplbKg+re/KI94Qs7eg4A4bIuVft1gTm+8z
6YuvZsPl7ZvNOrP2X6jsUUvmQ2G6RIrYdHNuvuR9NsScD/qPh9CwTrPpcmIj
Gz90xUUuEet9UMjza2fjQcD7t2LEGXmdcevfknheTaX8xDM+adtEu9g4qVjR
9T2Y/J/feKQr3rNxT16U+YrYRaAzg7+PDfPNfVWZxHUNJ8Ne95N65lRpJBHL
n7DiFg6wobW87Gc08fCyW8vsR0j+ChcOeBNHK51MyZgg+SPB34D404Dlbv9f
bMhqJuxTI7YqnrHDbzK+cy0tssSihv4LeqfIeAYGY0WI903Jfa2YYeNPX9wr
AeLOux0Nx3gpyGROh/0JoiHP2jJBU5BCSbNuRT/x/EUzngJzKbQ2VVMfiANa
/jN7I0RhhX/d2nZiA1c53qiFFOZOPp3TSJwl3fHOXoSC/K3cz/eIeT+n1Mgu
pmBckbisirjRfzqiQYwi969VO28Qq2v9tyVzGYWqa0WJhcRpE7sMA8Qp7OF0
TF0k/nVbVsJEkoJT9Zm72cSuB9snxGgUylY1vTpLfNcs5VUvnUJvl7vRKWJF
oY1llVIUdFT0R1KIE59OnTwuTaHTX3/8OPFISlmQmywFfmFLq6PEjk672Fry
FErD7YcPEVdIyjIFFSm81NbpiSVmdLcJtylRUKzrVIomjs1NHryyioJpKbMq
irh3h8WTKBUKx/PFzkcQ26hMFbLVKKhb7m4JIy4euXlEjklBbOMq5/3ES8t8
vSc0KHzxUFbeR7x/v4zFYy0K8z0crPYSd61tk8/SId8TT63cQ2zKm8y/W4+C
6vaG/bO+XL/ho4kBBTvV9wmznp/4t26pEYVRr9qeWe9m3cz5sobUT9guefZ7
raK+B24bU6hXCTw6G8/gjfTWE+spDDYvap4dT1bmmzXuJhSCpcV8wmfr5Z60
QtuMgsJaD1Yk8Q75DZOCGyg4cj/EHJitX9+fN20WFB6VhPPHEDOvlZZftaRQ
nry0JY743yCfUwesKTw1Sx9NmK2frnQoZUtBYvUXl0Tirb9fc+RZFBYXDi9N
In798cagFJsCrLv3niRmPTmSIMmhMBUkqnOa+NFND+mljhT+fbvLNosYWUa3
RZwpZLCf1F6YrVe8mOM8LoWPBUuS8ok1/QeH+LdQCGlceesasey6bJnJrRQi
LcUl7xBnKu67892NIveLe9Ts+ly6iO007EHqs/z2p8fEgu95j/Z4UfjjtkSy
g7gvxmv0mT/JJ3JOxTSxu++6xIbdpD6O/9UKkf+nnSMufz+IjH/uHWkx4ka5
x5sq9lCQjaCGlYmv1avW5kZRkBRxKeMSK14X3HzuIIWOZ4FxXsTZ6d3fTsdQ
4DYMXAkmTvFOUTxxiELA+bN8s/tB8LzxE/tOUEjXTX3ZQPx17KlScDKFggfH
3duIt3fk3fVLpZDAmbHoI3a8uumHxykS36ZFch7Zj/Tt7rjanqMQenu6hUVc
rPvvhEUOhd+DYTQPYmUp/xSTCxSC9GMqQ4hXjEg90Msj+WbU/jpL/DclVkXm
GoXzcs+jvxLvCXOpp92gYGB6IGyGeNhDx215CYnX9vLRUrJ/vtPqPbngPwrm
yd89QXyv1er3jyoKfVMz5zKJD0ssedz4lIKI3tZvHmQ/T7p0O+RiE4XX5a+D
w4n/1fCUinxBYSLNcW0aca7lrRC1Vgqf8viu1BPX7N8qlfKWwhKhG0Nq5HyZ
aCsMcfpK5pObzbeQnD9Tng5S6oMUTt9tElpFLDD2t2HOMIn3OMvZglh0Hluq
Yoysx42VDTHE6oYTDSsmKXzlOSbwl3jHWVOp93M5iBXzfjRFzkN/hcGGinkc
KGxSMl5JzsvQklMhqQs4+JmhNAni2Md9DaaLOCj6nmp2iDh7MikkbzkHZ46W
rVxCzuNXm982+CpwsPpX7EfdCHLerAgN+WHKwePS09OlUTS4Na5v/2HOgfWh
1znvicPDF6yfsOAg+3Viigg574s7cuf/tOZA5cKA2y5ieubLC784HOgIlN9U
Jv3BOI354s82DmTPtEqUkv7iEuOrKl8cB2WSFYozs/3Ls/9O8h3iwFX9W7xe
POk3o2J+8R3moGlXKDOAeHG3xAP+YxxsPTm8s5s4Mnuji2AaB7fXCO26R/oh
x5V5R4UuchC80if9DOmXBGTce0Xuc5C25uH7yGNkfYf+dR16wAHP3F12lcTO
DWdanjzkYPLE+OQP4sLdL+uONJL5O+4jGkj6NVaNaSZfMwfl0o/WeZ+g4ayL
AnviPQds8YZQD9Lvqad/reya5sB3vlxLfBoN3AV7ThQZOYCjt9IlLosGb7Wp
3Ji1Dujxdyp9RrzX/lCF8zoHZN44bSpxjqyftFM9PKYOeK4+I3yd+Dmt3NDJ
ygF88WmszmzSD6r+/Dy1yQGtE8U7zS7QoGMXts5+jwOyiidT1lymYVFy1MjY
DQeE7JTc+IL034/FF61QZDpivO7pnXRyf1ge/3h/d54jnr7PvzL0mayXHwvP
H1J0gsBXRcGeOXRI8pjHtl5yQnbWhu3bV9PhNnzxTP4KZ1zz4W+RZtFR8OH4
Pp8MZ3yaMzOQtI+O+IrsxBtLNiG5+UX6mfN03Fe+xD2XsAlSEQ0nvjTSIZit
RS7QXHyvfTE+/ZuOjon+yo4ILkQCJ643rWKgaOVH1kAUF+Uj5Q0XVzMQZdnR
8+cgF+y5KYJhKgxIZzQKM+K5mJOws09OjQEv46sebse5+EfqDhWhwcBonN+8
T1lcKP2jfVVDn4E5S0a4Q9VcTATtXvufOQNthl+Gpmq5aPWzLUjawEDhtnex
Ive4cHqjorfTggHbsudFzIdc3Pv5/BbNkoHUTcU8wU1cLB2speJtGKBnBxVM
dHMhu6izzYXDwPBDH+O5H7iYH9Tvru/AQO2IR7N4Dxft4cHzxRwZ2GbC+Wvw
hYse3dd3G50YKPikxY4Y4WK05E/dms0MhAurfD42xoVAwZSDxBYGbPTkwrO+
c8l+ZiD0g3j4sNil6p9ciO8yar3uSr5fvMCwaZKLTvXRgWNbGUhp52/q/sNF
sXONvM8/JB7f320jU1yUXM86YOHGgLbK+M+ZGS6uCMZNyrkz8D9M15d+
          "]]},
        Annotation[#, "Charting`Private`Tag$7411#2"]& ], 
       TagBox[
        {RGBColor[0.560181, 0.691569, 0.194885], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVk2k41AkAh2fLtmkZwzjm+s/MX5p2REnJEfklHetYs6Y0bRLj2hxRGFKt
4/FIhw4qCkmtDnYzGVGKqTXtlJRYNS3l2hzF1hQqPLLth/d5P70fX1Ia4xs6
g0Kh+Hzhf7d41aVSKAzMOqtoPxI5HzkXrCiZBAM9K0bpKacEWE8pTPl2OQPd
2Um+003z8FSR/IupjIFYZ6+uSncL5Om/nirIZWCsoMC6P2suJOGb9pJXGbhU
vjCtrNUc7SyHPVbDDBzq4Dn0y0gUxF+cvKrLRP3k3oItLXz4PzLdbT+fCXYT
TydsMR9daWO73KRMlEz4N4p1uDjbETKuTmFiy61lNxv7OJDatSV5FzER0plX
HdzKxsvBykTJMyYyV2mbJpuYKHUz//hijIn8zIGBiXYGwgqPyYLpLEwLw/Q5
o2Z45RObsP0HFu4dG09UrTVF2eWu0ZFIFmz8qHWe6SaImukTv2s/CwPJZXpj
amO8qbaOy1CxENqX9OD3eDoqaEXvdXtZsFhQ7lTXYYTYCL2dR6ZZcGgJqXrj
bQRb1e53xgQbRZpSB7cHhhghhmJPO7ERsGK7ukZsiKrEn7Q8CRtxX9cH+gzQ
IGu5H1OawEaH1Qkd3Uwa7Bc4vrXMZaOgaqTy5SIaPmVc2i6XsxHiqNCo7hvg
RqfZG7tHbLg0ZgfoeBgg2WFf9M0hNpTsxIl93VQ453wYhi4Hw9Yx5T7ZVEwN
hUb9KeDgLkW2Y7OIivrVT4Y83TnwPH7Qq1xIRWqxe2RLEAe7ByucXZlUrBxX
vPZL4UAy1bvSjEfFDPHciOeFHHS1WvgvWU5Fw285r4JqOTDalnAwN5qKjFkz
tg1oONAq25rtq6lYE7hjMGqMgz0aNyHfxADf1HaHvzciIK9Q5nkdMMA9umgg
0YbAul9Lszvn0HAgWhk25U2A1vL+7+ubafBUL+xPjyRgFaC2uVZDgx55JnT2
fgJFnnNz/uIa4mGyfl/2BQLBp2Z9ph8zxOG2PSF0FYGUtTviZVQjiBYO/5Pf
Q+DDhuCxiZNGMMzaHMydJlCvep5aYklHa09j73kOFx25L0wj7tNxfLmTVOjE
hbghtGZ9nDFM3zKCliZw4bRKj3F00ASadVndN3K4uJJr+axbYYr8cx+3usq5
SHR/fE58wAwsv6cBHkNczFFf3VgsYaKjYnVn82we2vL/XZkkYqFQ99qWDQIe
Rhvly+LEbPDqcv0Dg3hwET10bU4mwJfMOxyUxsP5rJnWHte5MB+pVkpLeNgv
95dGf8WHQNhuHtrDw+Snll1ntpIw7rWzVFD4sNsQtXofwxwnKj7/oaDxEZu2
pn9CY448j6OjVTZ8DH5fezE9wgIMxqbsa+DDol9876TLPJzqIwXVIj6kvtb1
dmYCFKQqNtbEfvnudLHQuHM+iquf1t6Q89E7lDbtW7sA/Ixice3tL/1sVmPd
HSuU/PjzcO1jPsJH321TNFvj/PA4cUvLh9Y5SOg6vQgXzYm0ehsSOuoz4ig/
W3yn7WMqQUJo8lrfe9QWl+uuVCpFJLw9n9jGnViCcgle3o4lcTLm4K0jPUtR
cTh4bYOcxKJ8WbNuiT1s/K26G26T2Ci402myyQFy4ViS6jGJnYXlknBjRyz+
WGd4t5tE/oSdy+dWR1SqMsvuakncQeCh9uNOiJJVy9w/kRCJDTRqrRP+AxKG
KKw=
          "]], LineBox[CompressedData["
1:eJwV13c81d8fB3ANTYX6Jg0Vn3uva+8dXuYdSrK6FT+RhkhmVEYhkYZRkUQh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          "]]},
        Annotation[#, "Charting`Private`Tag$7411#3"]& ], 
       TagBox[
        {RGBColor[0.922526, 0.385626, 0.209179], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVknk4lAkAhwcbSfSNGdNc38z3jUxIHjly1fqxtFYKK+2Q2pBUiC5FCftY
lTaWDh2ki6gWmVjsOsroGJulbPYJNUQJOWpUKtn2j/d5/3v/eunQmO/DNRkM
hs8X/nebd20yg8FFnZBff+orU2QXWjDSSC5uLsqw97CZj1WM3CQ9Zy4G33pU
pERI8UiesJ8Tx0VzVnLDb6p5yNEfnDpzlIv4CK2VeSbzIIsITKSvc7Hq1T0V
GWuMx3yHfRbDXKTrSjgPjCQ4s/Pyx+u6PPTny6tmbKMR3MLZaz+fh8jnB9cr
2yg8TZmIdwvloU9nKknfU4xznRsm7yTxMF6xdPSTuQihdu17VuTx4KWYsdmA
R6JvoHy37F8eCE2LfTkcAQrcJO+6J3jYvijdaI6Uj425WXFhLD4W3IypLgIP
L31id21dyUeORhvlljMXV4qfqt9E8uFX7t3n+pCDKC2fnfGH+Ahq9CkP43Mw
UrlwR6qCjwTt4Wh9JRulRN5r3V4+fnH4ec1xazZit8zenjnNx7iywN+lkAVr
xd5xNilAUe2K1XomLLwhh2JPOwlQQySGTZYY4sbuoDGxTABaYbNX190QcW33
Ygp2CdDZsS3PuY8J+wWOo+ZHBXi13F6ZmcnE+9SirWVlAgRQqRray5iofjJ3
xK5FAFaA7JuzOkwkOByI/mNIAOmgPFPWTmBJ9tth6AqR8fTEc9trBKaGwqNu
S4XwttPwtMkkUOfxz9BydyFChl7L/RMJJOe7R7aFCKHUiDI/EUfAdVI+uDpJ
iMN7oq5+SCCg6W+8pStXiHM+6sUp6QQar2W/DKkRQu+A1n2zAgKp2pqbX3QI
0Sw6Ha1WEli2fttA1IQQzzhV3J6PBHRqVBGvDUn4xKxtGbVn4i7L98VuKxKE
aXoGlcREenT9xqkVJMxdvw7c0cbE8juWz3+KJHGyJt5ywNIQs+mz4TMPkQg6
tsQgKccQ9xP0+48UktjekvbeXo+FjPZ9G1gKEqpNsleG6Sz4Wg4/O9lDoijs
+vAcNhvMg2vCRNMkbtVlvbUsZuNBj7L3olAEq4TJWbHfGeGYs1OomZMIH44P
mD1UG4Ezyg2x3SVC6kjwgemouejwPKiqzhbBa0Fv011HLk5eePejS5kI4XdH
DG4weeCvfrTOa0iE08ZnG8a+fNFZ6vHk75liVPbAzK1LgFzdirUBUjFMGZG5
FSohxLVHg9eHiMFeF3BBU08MSmaSEZIiRtDhjK5ZJhQkbyrrQ8+LUWJvvVTc
TEFq9lgS3iOGjOG4f8BcAnavnbmcQaFUmLsur0+C46Wfb8kJCtq6LuzuS8bI
8fpVfcOKQpWf+/QnBxNwuYFHKkCBKCm07Z4txal+WlrpSyHysaeL5wspziTL
f/g9lgJ90bu9rtQU+ZWPaqrLKJxQ+00tzLQAlZrvX9NAYaK1vGtDzkKc99s0
XNNKYVWif5a00BIXhyfJP8co6BmbLy2ItMJlCZlSZ0WjtbnYZJbCGqZj/bx6
0NBKCBz0DbVBcW1Jeb0vjcVEMa9byxZXZehriKWRq55f1eRrh9KMsG8by2hE
511SdzAdYBVsoWpsoHHpsL+Bl9IBZWYTexStNP4KuZCtkeaIRe9qmU0qGhpU
VspndyeUK9KuNI3RcLgt7oSOM6LiKuPc33/pb3YaXxvmjP8AWUwSKw==
          "]], 
         LineBox[CompressedData["
1:eJwV13k81NsbB3CK6t4orq5IJetslhn77mNmLKlkCZPIErKVJVSWNiSSm3aS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          "]]},
        Annotation[#, "Charting`Private`Tag$7411#4"]& ], 
       TagBox[
        {RGBColor[0.528488, 0.470624, 0.701351], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVknk01AkAx2fVhsWuOfCbe37jGKNJUqKx+/quJbvp0D3KrjvnCIXICs9a
tCrUqwm5XhTbmhqmKI1c1W5ZPEebEgkVGznzerLtH5/3+fPzz4f0PbQzQItC
oWz/xP/u2FKfRKEQiFYklZYWWCKnTEJJ4xIoMbM8oPdIhN2U/ON6jgSmvejE
ci0RelTxicYxBMxHq4svJ5jjnMGbxbxcAou2oeG7G80gC/T4mbxG4LPVAcg2
MMMTlkOCZJxAur3ZTH21EHlHyj9c02VC3/l191VDITzbjI/Zi5i4RZm6bR1F
4nnybJyTLxO5mW0XhlwEKOrzX7h3nIm0KmfT1RF8+Np1Hd1awIRNxWF2rRcP
L19dj5U9ZkLRELhyrTcHl5yE889mmdj2VPKdaSQbB/OzY/zoLMhkcQF2WSy8
3h4RHb6NhcDIyw80IwQqrjyfmQ5lIerLE3oOZgTClm0/EpfBwiO92X2dYSZ4
q151OLWZhWyRl6Gcb4wqw4Ip3RcszLh4JcgzjBARoh91aomFiuaRqVMfGbBt
PvaOwWWjunT2cFciA9PcsYgLUjZMhk4sSb9goDp2/yRfxkZ7ypWzTUV0xHQ8
OHQpmo2+lG3rw53osF+5YcIql42NQ/GD0gka3qdeDlcq2VgotT4nLqehtt/k
rV0bGzotwfukITTEO/wqvzXGRtgmiVDuQMPXOXPj0OXAwjJm/i6VhsWxgLBW
Cw7Wh7j2OsxRccele8zNmYN8/aK7HcNUJBU6h3b4cCD7Kkn92wAV3y6o3uw9
zkFI1GhN8AgVWrtMQ57mc9Bu16MJmqei6fec1z51HGR5bOnKoNOQukIreLSX
g8JnP0w/lNKwyTvyVdgsBzqNbRxbOQ3adQOBUzQuWlf0uddW0HCf7j4aa8PF
P5Xhp3ynaciUaw4ubuXC5VrG41WudLjdsx5JCeViuYlEwi6jQ5+8GKCTwQXx
bE+mlSEDj+INhrPKuEhepj194BcGTnYl+NObuUDmxoNVnxvB3Xp86PwgF/sj
l4bMso1ATT/gx1v61L+5Key2yBidg3++KOXwkOZttBT9wBhnHKW+YikPJUGh
+TtiTGA8Qfisi+ahTXF1Lvwdgd7v0wdqc3gYaVSolBomzpfMe21U8rBzi8Ex
hoIF1t6enzaP8SBJyhQ7yTnoq3Lp/1uHD4XVGUP9IC7ydWt+3GPBh6edudZ7
OQ/8+lxPbx8+5mrCtfK2CiCQmZ/0Sf709c68ksl/BRBOqzW+xXx03tEmOs6Q
sBA/EQYM8qHWLkqxnROC8cLOSkURQPzyr1iV0hRnqz42qgwFKDht76SJNMO5
zadnqm0ESPdo2xurbQGC8MiqgQCL0QtFpk8toBgmLdTuAhzx9W/Yf0OEvCTV
vhsRAvhVLiQGJ4tRqO6pq1UKsHmR/KDjvwqC1MJddQ0CtCrcJvTk1ijeETRe
1y6A04qam4qE1SgdX+DenhTgYnnpcEWvDcqF3OQ7NiQK2qvny9esheXkMFMD
Ev3991t3t6/Flfo/rmvcSfC7EyiuUetQKcPLhggSxXHNqg8aO1Sd9HNtUpKo
LOlklqU4wMZTMtDUQGJycvibRMcNUIpnjza3kxCJFA/z5jdgzXw9tWWARIjL
eMtHtRTXm9MqWiZJVLk9F5fHOSIsRh3j/J7E6PEAvZluR/wHABYhcw==
          "]], 
         LineBox[CompressedData["
1:eJwV13k0Vd0bB3AJyVB59YqSMeO5l+tOZr7nGtNkiluRQookiYooQ6UBKY2U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          "]]},
        Annotation[#, "Charting`Private`Tag$7411#5"]& ], 
       TagBox[
        {RGBColor[0.772079, 0.431554, 0.102387], Thickness[0.005], Opacity[
         1.], LineBox[CompressedData["
1:eJwVjHk01AkAx2fb3aLSNWPM9Zv5/aYMCiHkSH1TUzocrdJ05y5HZssVapg8
qvdoomsZV0JSmYxsWdeWtuyrHEVKMZRFbIksnsW2f3ze533++VBeIT/5zqDR
aK7f+N+NWytjaTQWTJg9ibesjZCSb0xLIFiQ6z042ehniO00pWyOPQv/PtFE
JSgN0KKOOskMZyF2VZ88lyXCZZ2Pk+mp33qqKXnOAX1I/HedoO6wcEtKy/6h
aAnecGxijAdYSPAVNRW6L0Z6aMHEHW02VvTyh3eohNj7nBm90oCN2dw97NRF
QnTEjRx39GLD6nxmWE0Piew2n/HHMjaSXuYVqXaT8LJ6GemcwQZT0fnMO1+A
D70lEZJWNoSy3DfPCwnkOQpH342wYZhYL11ZwYOf8ny4N52D+M/yhQ9ec9Hn
Kg074sKBdafsqIM1BzcKO74OB3JwIaDOwjSMjaDvXUOPn+EA29MmUc3CpzKT
Y/G1HBQ4NZU8DdVD8YKMIe0uDva422aINUxIA+YePTfNgU+VQYrGgwmL2ugv
DIKL6jMZ5zNadTFM9EvT7LgIvZuWHuOri9KI3YMCCRcn1wpUJyYZCG+sC8kL
46LNZFl9djYDK5fZfl6ayoUiqmqs24WBsfjrR1QqLpQGr42dtRi43673yeo5
F5OW0YEtT+mIskkM/q2fC/XVa6VxSjpWpfwzAG0eqqQ7tFwj6Jjs9w36Q8QD
mZXkt3ofHVXi5v4t63loNXGud3WhIzZrfWCjJw/dvAuOpzbTsXZc/dFDxoNT
kFdN6zY6ZrgvDnir5IHGu+fk5kPHw5spfZ7lPMw3vtjWF0dH/MwZh3te8XBU
OR6Zd4OODQd/7g0a4cE0uJs81U7HrHKN/9AiAg6ZkhdygoEndLeeCDMCOcvd
Fdf8GTgbXO036UxgP9W8s7eCgS2PTf+SBxIIOdZu5ELoYi6V6at1hkCzfsjM
ltO6eBal052UT0Bhk/i3bFoXyS9jfOi1335Foo4tcUy4mQ68v9JJQEfm3GY7
Tw8LT+/x5k8TqCuZ6NyUr4emzj+7cnl8vN1gPhy9iYUL9nZeRnZ8bLL/NK9h
lAXmZ5anZRgfbPGUb3sYB6+cTmvup/Ah370t54qYiytXRw+sUfGBhmU9oSQP
HI+W/Zv7+ah4G56SOkqgrVjcXq8lQPSxntHmYT6U2nf37RAJoAjo8LebEEBQ
mbr3oKcAXRUl6lJdCqREP9kzToAA9vVDLWUUhMNl1V45AoyK3w3J9wshMnoj
9O0UgDF/VmLM74vB6LJaqqaRuFY0oaiLWYKLxVMP1AtIWLLMpDmr9XF5s+Jr
qRkJiafk9pdmEVisXUl3QaLPYatOQJEBfummRGVuJE58lK0NTjREeqx6569S
EnnqfCOG+1JklbWU31eRmPpxaOy9jSnI+Cz38hoSl7w+fKd2XI6cbYcGyhtI
XN44R5pgZIbcgXGiYpCEhTGRrFpnjgIhEVdlRuFwc3WdOGsFDAe72dWgcG+d
Ta5ktSUKK2+XVLtRmJXm1qPSWKJIgg81Ugr5UweLzZdbozjZe+NDFYW+Atqa
0GEbmO011jysoeDgERlcctMWKqORyNoGCvKBczOtD9vBfLRy4SMNhRcBG2dP
G9qjpDbhxqNBCqLGzEidAXsEhZeFrx+jYHFJoX/WaRX+A9aJIwc=
          "]], 
         LineBox[CompressedData["
1:eJwV13k8VG0bB3ARj5QslWgPyZI5Y8xgZszMb1BJhaxTKZFEhNCTFimUilTa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          "]]},
        Annotation[#, "Charting`Private`Tag$7411#6"]& ], 
       TagBox[
        {RGBColor[0.363898, 0.618501, 0.782349], Thickness[0.005], Opacity[
         1.], Dashing[0.01], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfdFnbwMDg4TDnCMKG4peKDr8aFmRt2GDNJwvv3dy
TEKiPJx/zq424doGZTh/2e7vxnK56nD+dGb++4vFtOH8+cV55+bz68P5Cg1d
6+OSDOH82luMs1akGMP5abPcCybGmsL5c14YiHebmMP597zsHtgbW8L5Odbv
K1kFrOH89ol5/zMf28D5634LLu+8ZwfnC1St4b8b7QDn+zM8uhMU4wjnh+z8
Jy8R4QTnN1jmnn7q5Aznbzz8ln2iowuczyl6YI2Lviucn16w5NFVAzc4v/tf
ft82XXc4/2pw76L5kh5wvurmPe5pkp5w/uybtqGmHF5w/g2jZTeCPyH40tMU
3vp/8IbzWw68yQy56wPnf/5yqtzsni+crxEz4Xf6LT84v7lr+fOFR/3h/KLE
jE0xSQFwvtlD1aU5NxH82F/XglT8AhHhKyF48tQZBN9FqqT4q1MQnM+imPCM
7zCCH8Fd2rvGKhjO5++vff9xPYJ/UpxfSk0/BM4XazlZcW8pgp/2lWdBq1oo
nC/J4NJ0ZQmCH/9u8YzlUmFw/oqHPeWZsxD8lh3zutYLhsP5hzWWRMxtQ/BZ
5xkBE1AEnH/r28udt6oRfDbB9xFv9yL4xtpfvv//j+ADADOzhOo=
          "]]},
        Annotation[#, 
         "Charting`Private`Tag$7411#7"]& ], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}}}, {}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"E=0    MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.1 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.2 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.3 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.4 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.5 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox[
       "\"\\!\\(\\*SubscriptBox[\\(Q\\), \\(\[Alpha]\\)]\\)=8.954 MeV\"", 
        FontSize -> 32, StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    Thickness[0.045]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6], 
                    Dashing[0.09], 
                    Thickness[0.045]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #7}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.24259866666666668`, 0.412334, 0.521566], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.363898, 0.618501, 0.782349]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.363898, 0.618501, 0.782349]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.363898, 0.618501, 0.782349], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", "0.01`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.005`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, 
               ",", #7}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.87, 0.79}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{6, 2.362162313928089},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"r (fm)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox["\"V (MeV)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->FrontEndValueCache[{{Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
       Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{5., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {10., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {15., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {20., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {25., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {1., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {3., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {7., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {11., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {12., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {13., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {14., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {16., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {17., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {18., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {19., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {21., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {22., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {23., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {24., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {26., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {27., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {28., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {29., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {30., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, {{20., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {40., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {60., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {80., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {100., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {10., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {15., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {25., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {30., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {35., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {45., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {50., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {55., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {65., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {70., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {75., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {85., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {90., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {95., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {105., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {110., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {115., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {120., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1261.73828125, Automatic},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{6, 100}, {2.362162313928089, 28.369059679811254`}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVUns0lAkcndW2zTAY73l9M99HzUrMStTM1Nm9a4nDtqQXTeXVqJBUjMKG
VqiwNbJsyFL02MrkMYU8yqPVqVaOsr1npFKsrBIq287+cc8995x77/md87tU
2LYAhQGNRvPT43++/X1TKo3GRkHlc7NkqQiqSkdaBsEGGdR6Y0wxBytpxSlG
i9m41fgo+33BbNytSdxjrWSj4fBTfhPTDgXGr6aL8tgY+fzGcIKfLQI3Bf1I
XWDDz37ySlsBhftcSbLjMBuHUnjJJlISRXEnP1xgcKCLmHOVO1uIdbeskxZ9
ycGkuOgXmY7Ak7Tx3e5hHPC1/GBtMg+/Pdg4dS2FA9cu+xURci7C3Hp3LSvh
oND88nITTw4GBqsTAv/iIK5zV0y71AYV7rYTj8Y56Hcuz+7xsEZE8WFluAUX
lR8C6gzkVnjpFxsf8wMX9tU+oq5TFjhz+snbN1Fc/F1yOCZYa47oGX5xu/dz
8dmr4Cs2duYY0TjtTG/nQnJclTHSxUIVq2SM0c/FStbEJFPMQmwkc8fPn7jY
39gxdFRmCpf2pH8sCR5MbM6+D/7KBG+IodijMh68F5QJtsiMUZuwdlQYyIMj
q2KNRs6E8nbXtop4HurOXazwyjPConnS1w55PIwa3aMTOkNMpp+KUat56HNg
pC30NET9Y5sRt1s8bDH0NjnSwkCiJHNr4xAPFWfy1W7+DCxRvRsGg4+DRmOb
eBN0TA8pojtFfAic1rt61tLR7HlnyNeDj/WmfVY1mXSklnpE3Q7lw6s6mKnY
Tse3UzWvVqfw8chqwkau1wYr7CIfFuvzshJJvt7fdlb1MrSBD0NhQIyFvi/9
C4MtL/r4KGu3qr/zjo6lIdsHo8f5eOEwyH7ox8CsBu2mMXMCd5Z35Yj09/5h
4f8iwZlAjLTeps7DEAe2tkRMLyNwSXdRk6k1hO818fO9UQRO+3REHlMZgUkd
U9D3E/CI0y2YWsvEzUTjZzmVBA5uYJoXSo2R25u80aKdQDJj6cwksQn8xcNP
C/U7sovPNS6XmsIsSx4u+ERA070jP8OJhR7d9f7jfAGcr1WIN+j/eWSxLGyu
TICZgpCeNbFmsH7NDnWNF6BiOFJ64Yk5+ryztPUqAZQbGz+y9HspLJ8I/kYt
QPGSvOuqJEtwV9/d4DMkwKDxvX0fv7PGgyrPx3/ShTCd5bVzQGKDYkbd+lUi
IbJDlkSNSNgQNuWtCwkVIte1KXHzWi7IwDm5oWlC7I3utqw5woPtG01LWJkQ
KR7hQRYP+RDNvW+r0Amxp3dWv6VKCMt+N4caGgl0Mi3kqSTyq/69WsMi4b5j
1YGFX1Mo8Dn0ttaZhLescjLnpi3Y7KCcOpDwXX3+NaPUDr8+o0QafxL+7u8a
WQmzUZRas+ZiLAn5Ac/eZpkIpZq7DfVqEon3dTNKWA4g00tXNLSS+Ek5eGKb
9TyULd883NBNIqdfzLtp64jjw1PE5VESJxySMu39xDhpS6Q1O1OIbsqqck6a
D/vRZ5wWUIjzNVrlyXbB6abz1S3+FJKvOClKL7ng90AMtMZSyFYEdNjNcEVV
brhXm5pCdQ5339aWhXBe56hta6XQLC9OOadcBPXc8V3t3RQumzUPuMyXYP5E
k1mHlkJnVUrt9IgE1e0ZZzpGKfS46UaM1VJEKzVKj0kKDaL68iIjGf4D1QER
mg==
           "]], 
          Line[CompressedData["
1:eJwVknk81IsCxTGIkKRCSQzDMI3ZR6PFIUrDs4V+TyQSKZUsV5FUlKh09VKS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           "]]}, "Charting`Private`Tag$7411#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVx3k4lAkAx/GJbHnGbTDXOzPvCEvCjOSonn7roVSOSSqsLeOoDQk5Ig1a
O6Vd0qjVOkq13crIUSYipmPtJtqiYyuUhIlBikq2/eP7fJ4vGbbdP1KDQqH4
fe1/O7wbMikUOvzMfd7/fN8SstO2FClBB8U7WH11xgIBlJIM6mI6uuZdGEkX
WqCzKk1imkyHSb/ZlytnzVGoOzhdXEBHQrujrr2Kj8AtQbvJSjo+by0gnZ34
eMJ0SbdV0ZF3kQj+2MVDceKZT5XaDBRu8JLUCHgIaTPd5Wz19cO3+WnyuXiR
NZHqHsbAprf1tKImNsqeRkzdzmDgTrP93iNlLIQ5PdjpU8qAZNJ6dt0vTLx6
czkl8BED09nVROhPdJxy5394NsFAw1MPxesDZthccjA53JiJ+7IQ8YEzphjw
i0uK9WVikuTfWz5Jw/lzL96NRzOh9/He4XUCGmI0/RJTc5hIFGptkSYZY7h2
wY5sJRO+Si1rX64RKgxKx7R7magnOhh92YaIi9JJODDDhKTL3OTohAGEyl2j
NIIF2eg0MzXeAOPEUFyRGwsaj66vV6n1UZ0SrOYGspCTm/+rjYk+kjv+3H4q
iYUazfiucj89OM93HbEpYKHALdR5R5kuJrPPxsrlLHCEG8t3z9FF3XOzYac2
FtYORi36O1sHaS57t10bYkEYLn24ka6DJbL3KmizUV8iz3FqpmJ6KDLmliUb
Y78N+Iv2UHHd8+HQag82HqwRCCoCqcg85hHdIWZDfHfvPH9PKr6bqhpcn8FG
kfZbW1cvKjTWmkf9W8JGxjfiVRFiKlrKZQNiBRt6ypfp/+RTkf2Nxtb+Lja8
3JOU0k4qlofGv4mZYEOYZUJKhDqYo+jeMmZEoCVTKav7Qwd3jEX9KQ4EZrCH
4bpAF/u3NW6e9iGguuFb8/kvXay+bfd6TzSBTE2bzbOz9KBDHo2cm0OgUYtm
K/LWx9003b7c0wQCIqSaalMD5D1IjzBWEuBa7v/0WGYAkZ3q5ZEeAh5eJl/6
GIYw3Pd9OGeGgKLVikorN8T9ntbek2wOpBdv8CNWGuHQYrcwazcOytW9Hp2j
RjAdoYsXJnEwUnjtLC+Chi6vfd11Mg6MPicMTi4wwZETHzYtk3Owv6ly0biG
KZjrOzeuGuIgNermsE+bGZ5WeD6/N5eLMb+i4EtKOkq0a35YZ8lF0+H37Q63
GOA2FISEirmIdPd8VjzIAi/QIk+cxYXs40CZxJIAf7y2Mew4F3f89fRTtnNg
af2EH9nDReloVFLAIR5ovU42VRQeFLlLbOO9SRyu+NJcZcDD4ymfq3QqH4Wr
8t9VO/BAd3cQzS0xB50elFsDHpw5s0JEsfPwex9pWSviIajVcKn5CgsUZ1Zt
uBLHQ6lsTLJVxwrHajsVdXIe7F5WztrZZwNe9rG1iiYeApZlXTFVzcfxNT+q
FO08pEXnu2PKFidVU0S9modWx9hHjlb2OMMnsq47kHBpLshqeyPAt+o+RiNI
+MrTBCulQpxruHS5UUQiUjrLW9vKERcC8aopjsTBweGmoISFqMgLX9EiJ6GW
eZ1f7OAMhxDb7pYmEtQbdhU9/c6QW0/sVLaTMOuq5tw94QLBhwbDm90k7B8+
mZwOdcVlpfT8TTWJldfKliby3RCTXJvsMUlCa+mreoHEDf8B6IcYEw==
           "]], 
          Line[CompressedData["
1:eJwV13lcTVsUB/BGMhQKlXtvmouG2zwRvwZpvN1zG1zKqygplSZDE01CaNAT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           "]]}, 
         "Charting`Private`Tag$7411#2"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVk2k41AkAh2fLtmkZwzjm+s/MX5p2REnJEfklHetYs6Y0bRLj2hxRGFKt
4/FIhw4qCkmtDnYzGVGKqTXtlJRYNS3l2hzF1hQqPLLth/d5P70fX1Ia4xs6
g0Kh+Hzhf7d41aVSKAzMOqtoPxI5HzkXrCiZBAM9K0bpKacEWE8pTPl2OQPd
2Um+003z8FSR/IupjIFYZ6+uSncL5Om/nirIZWCsoMC6P2suJOGb9pJXGbhU
vjCtrNUc7SyHPVbDDBzq4Dn0y0gUxF+cvKrLRP3k3oItLXz4PzLdbT+fCXYT
TydsMR9daWO73KRMlEz4N4p1uDjbETKuTmFiy61lNxv7OJDatSV5FzER0plX
HdzKxsvBykTJMyYyV2mbJpuYKHUz//hijIn8zIGBiXYGwgqPyYLpLEwLw/Q5
o2Z45RObsP0HFu4dG09UrTVF2eWu0ZFIFmz8qHWe6SaImukTv2s/CwPJZXpj
amO8qbaOy1CxENqX9OD3eDoqaEXvdXtZsFhQ7lTXYYTYCL2dR6ZZcGgJqXrj
bQRb1e53xgQbRZpSB7cHhhghhmJPO7ERsGK7ukZsiKrEn7Q8CRtxX9cH+gzQ
IGu5H1OawEaH1Qkd3Uwa7Bc4vrXMZaOgaqTy5SIaPmVc2i6XsxHiqNCo7hvg
RqfZG7tHbLg0ZgfoeBgg2WFf9M0hNpTsxIl93VQ453wYhi4Hw9Yx5T7ZVEwN
hUb9KeDgLkW2Y7OIivrVT4Y83TnwPH7Qq1xIRWqxe2RLEAe7ByucXZlUrBxX
vPZL4UAy1bvSjEfFDPHciOeFHHS1WvgvWU5Fw285r4JqOTDalnAwN5qKjFkz
tg1oONAq25rtq6lYE7hjMGqMgz0aNyHfxADf1HaHvzciIK9Q5nkdMMA9umgg
0YbAul9Lszvn0HAgWhk25U2A1vL+7+ubafBUL+xPjyRgFaC2uVZDgx55JnT2
fgJFnnNz/uIa4mGyfl/2BQLBp2Z9ph8zxOG2PSF0FYGUtTviZVQjiBYO/5Pf
Q+DDhuCxiZNGMMzaHMydJlCvep5aYklHa09j73kOFx25L0wj7tNxfLmTVOjE
hbghtGZ9nDFM3zKCliZw4bRKj3F00ASadVndN3K4uJJr+axbYYr8cx+3usq5
SHR/fE58wAwsv6cBHkNczFFf3VgsYaKjYnVn82we2vL/XZkkYqFQ99qWDQIe
Rhvly+LEbPDqcv0Dg3hwET10bU4mwJfMOxyUxsP5rJnWHte5MB+pVkpLeNgv
95dGf8WHQNhuHtrDw+Snll1ntpIw7rWzVFD4sNsQtXofwxwnKj7/oaDxEZu2
pn9CY448j6OjVTZ8DH5fezE9wgIMxqbsa+DDol9876TLPJzqIwXVIj6kvtb1
dmYCFKQqNtbEfvnudLHQuHM+iquf1t6Q89E7lDbtW7sA/Ixice3tL/1sVmPd
HSuU/PjzcO1jPsJH321TNFvj/PA4cUvLh9Y5SOg6vQgXzYm0ehsSOuoz4ig/
W3yn7WMqQUJo8lrfe9QWl+uuVCpFJLw9n9jGnViCcgle3o4lcTLm4K0jPUtR
cTh4bYOcxKJ8WbNuiT1s/K26G26T2Ci402myyQFy4ViS6jGJnYXlknBjRyz+
WGd4t5tE/oSdy+dWR1SqMsvuakncQeCh9uNOiJJVy9w/kRCJDTRqrRP+AxKG
KKw=
           "]], 
          Line[CompressedData["
1:eJwV13c81d8fB3ANTYX6Jg0Vn3uva+8dXuYdSrK6FT+RhkhmVEYhkYZRkUQh
IZVKS4VSVkLIThlJZUbKiN/pr/t43ve953PO+bw/5/3+iDsdstwzm4+Pz28W
H9+/z4A5OaJjIhJwC7DWPDhXB2pyHT6lGyQw6W0R/WZMG48mspaUKUogNJ1K
Tv+sDY0yr4wySOCkXWr7rQptPLmoo19uIYHYvEO9LXnayFd851HhIYE77JtP
70Rqo2DvUF1lrgT8LcfNJNS0oa/61O1dkQTcFeRK7DZoo2hWCH9VjQSK3PcP
PVusjVdJyzWqhyQgMsLX0dOphZJa9cT3ihTWDH/hfonVQpVe4K6GXAqbrTrK
NMc18Yr5Nri0kMLJezutar5q4uGyVSlPqihk631AaIMmknryPib2UTjtbGGu
nacJl3N9OxyYNGxsZCT3eGhibvtOm94UGto0rqfxD2pAO1CbO3GODiGX40nf
p9Qhvy/C5cdVOsTLIo+EDqhDfGtDRFsOHbon3mgqfVbHArpXaUEFHSP9M/cq
itXxoTLLOHQeA3zfVMaGotThsXaVvkAQA+4L3rl8Xa+OjGe/VdYdlETqnsXG
h23UUCKazn19TBKyIk9Skzhq6PG1cDxwWhISifuyanXVQFfMOvfopiQ4HYe1
DzLUkJ6+45t5pySCGyI2bf+jitSzL5KDtzGxJXn3ml/Jqkh2CF3YYSCFzeb7
6k6NqaDgucKGUxZS8EypzT/Up4L2VW3qcg5SWFXZI+7cqQKxelXnIwFSWPuu
XtSrSgVJ7J4C4cdSEBVevn3DTRUkKnF8DGWlMSf9l2beDhXEzxH8lCYig8OF
m7RVKpTBO1FZdYohA4UNrKqyImWIzkQWuKrLgL9ravOBx8pImJibrGIrg65Q
7xc16cTDE3bFF2UQsGlsg9RxZVz+1NPS+Z8silo1Ho5pKuPKs4IG8eVyuB+y
vjj0vhLstAJK+Ck5VC+WrPPMVsLax1qPvinLQaPofxEuqUpIup938Z6lHNZU
3kjzjSXOyrY2iJXDpbKu/mkvJVyNv1S7S1get8MSC8rUlJDi7V6VIqiAyZ91
sxpfKqJ2yT1jn3UKyJUOjbZ+poi5mSP5bDkF/Hfu6NzmPEUcaPO/OcxVQELD
It+xm4pQNQk9bhSugEA/rQMh5xRRJpKg/HVKAXs3N7g22CniT9sus5W+ihho
r5/YRb4Xlg4JPxGgiIlrPdPDQwqQ9kt7+SNUEUVl3xLPfVGAvXCPRlGsIq5W
nLT7XqWAVyauNJdcRayvcuVJpyrgzB3fv/k/FMGJ+CFWSOax4fjpu/9zUkLs
6VKvpjR5nLZXbdx3QAn1A1+texPkMaLdPu1B1p2UPFM855w8Sn4pmYeGKEHS
3X+hvb883Fyb+26SfZNuSDkav1kej22Z0sOdSugZeJi4bkIO5nIl6aG7lTE3
WdtLaKccnizyqDzjqoy8fLaU71Y5iPeuGr3orQzPzMNpXSw5jKYeNMoMVUbj
1e13PqrKIVF0RWdlmjI8+MQKjQXl0DPHeb1ItzIuMW6sqn8ji8CWWYmZzip4
sXqZUYaWLAKGd+iecVPBpr4FJVZKxAvyPh/yUUHPDHvLQili9b2SGmEqUP/7
ePMZUVkcja3Ie5OmgjOOhv1Dv2Xgz42r7iR5bEklHpd9IgOvfBq/mKMq3CK+
6MvryWBvIssjxl4Nme+ny2P+J40U/S7bfmc1yHpqirrzpNHUHaTLcVPD9hqJ
a1sspcFVeLRo1jE15PmeY0mYSkPuNe2GR4IaPnVNOvDLS2O0f1bLljo1dP0J
ZxZMS+GEwXOjpRx1WG1gCTSmSSGpV3FllKoGWhZeu5A6yQR9nc33kxs18Co+
uUpnjIk7VkdeHDfWgJOeWX3zEBNFBS93H7bWgH/DjDyth4nuC5a5jj4aqNEJ
uzxcw4SsgQ9HM08DNmL9K1xvMvHi8uNjX1Q0MSeVe+4Jee7buXqf9VW0cLBA
LqX6tSSuLb0xdl9bC6LmH06/KpKEU+3iJQxDLcTrO+c/eS6Jr9ubtQS2amEi
Pbf5Tp4khvb7xDW5a0GIWlz+Ml0Ss09lm3pma0E56cuv4JOSoBeL3E4V18bt
q1qRXI4k3HQGj/AL6WDX33i3080MvNbkF7BaqQPG/UZwGxgQU1+TfG2dDty6
+q4K1DFQpch6pSOng/3ert8TKhlQZKQs8uLqoLXib1x1IQMjQluutIfpgLc8
+8CDDAaO9tx5/nhcB4kzgldZhxk4FeM+49K1EW9VpzQ2riX/X78kyPbHRoiK
61rbrGKgKefWlOHIRhy5eLDbQ4QB6bLe8TVzdGEtFMe7K8RA5bTT6DsJXUTG
0ngcfgaE3LZ9U3LSRdAR4b+DA3QkmqJu/LMuJC+VR08U03FnUvhmZLsevo7w
2q750BG9cmT/wBc97JhYedLDiw4vlXppq349PHJeOWDgQYea66U7a6f0wGit
m/zmSsfzltWP7q7Sxzn2wS7z3XRUPKXefLDWx1y3TTUHLOn46qfWJf5WH0HU
+JtOJVJnjuYIftwJvDJW/BD3iwYpi46edgfgDB//4vQRGgwZIgWfdwOMUsXJ
h8M0+NQGu3W7AuEyQfyf+mlokrYq/3EMaFesSDbpoeFa63jIxBXApmKwancj
DYq6rLGVbcBt9rGnrfk0bOHrbLO0M0D7wt9TR8JpUPUeGDbYZQBvWlrBWBgN
oj0T85ScDdB2bdkXn1AaPr9driToZoBDgr52vsdp8Ig3Ofn2mAG0Ti9oDT9K
Q7R8lpzxFQP49Cqwf7jTUGvnEaTWYgB3reC4BzwaHlUHxNHaDfBGaoy5cxsN
iYaRmcs7DTAWGDlvri0NTszU2uFvBridk35puxUNP0fqGHfGDfB4jvLIcnMa
lkdpVDNWGWJkmWr3ayMarJ9OrxflGeJnwtEZYUUabLxzbIt3GuLA+wOnfsnT
YCu346y7gyGsr/mItMjRsO36w4nXew2xM9KBlSFDw45Itw+evoY4etWviytJ
g8P2ltNvYw2xp8898PU6Gg6MP/wV9M4QmYJSK32X0uD6YLes9HtDFKbt2+G/
hAa3g8K7P9QbYtpiIiZAgIaDHW41Mm2GqEruaD21iOxPOXWr6bshZr/XeJs1
jwbfyzG7lBcYQd9t39XVMxSOax18+8XQCNYqnyxyhihk6Tj4fzY1gtqn81r5
gxRqdbfSW7lGyNkTL1c+QIEyVAuusTRCqpOI2nfSx5Rw/yo/czKC1/6Ou5rf
KAjYnU2MDjGCLPtdybxOCglBt110XpHrBdXSd9dTeHk8RUS9hMS1JYxi6ih8
D4kpVqwwQpqYGK+oloLOKV8xRq0R+B4U7hV/T6H9vO57oU4jPE86MW/wHQXa
9XeaPbOM0XiqtPpxKYV7xf3zYwyMUe7gkTL5jMKYwIkGlokxDFbMibEi3mj7
341ptjFUmzq5Oflkvr3ahm4WxpAQrl2x6ymFtiURASwHYzSlBEzVPKIwnycx
/DfAGFkpHnca71Gw77NtOfCE/L5fpsg3k0Kq2vdM8efGuDDF7ftyk0JvUKBf
U6ExYrecr7Ml9hJO/8+01Bhs67H32hkUItSHzcUbjDEdZRW6OJ3Cg+NRxY0j
xsgL+uxYnUJh4YqiHGMFEzx+z3Bpj6dwOCN+mKtiglela2g7ibs1Dqlv1TAB
Tzg9p+kShYId64rs9U2QZH+F1nCRgs+1gLrDW0xgZu+Z1hJH4bOM1kTmIRM0
qer6L4ym8MTwPmtJrgl0LnS4TkZQYNRHnlmeZ4JPRzh/o4nj9ji+X/XEBL22
m80lid0jhHYyikxQFB4sZ3uK7HeVu7t+jQn0Gqbqn5+kEL1d5qLnkAmmYmvd
bodQ2OeR3vlB0RRlsWojooEUriVb7SlXNUVGvLJyaQCFpsrZvc81TZGrnSx2
mJgr5difBlNs+rn1z4djFGQ7xf54WphiY5jcg6tHKQxZxS9Z6mGK3epXBjf5
U2CGmEbP8jFFreN4BT+xY+6vZb/8TBGQQt9c6EfyU8BatC3YFJmVEcaqxHlv
hKjs86aYLP7+i36YwhGN05qmd00hcN11JdOHwv09Ws+0HpjC681v9R/eJP/i
enXlHpvC33Pw9x1iuyFTo/8KTbGip8ZOk1gva455Z5UpsrPUsiy9KMxeE7g7
aMAUpwUF597woKDNke3x/GkKvkX2y72Ivf1a9+8ZM0XXw4ECfeLuOi33TdOm
cOxJ/NZ2iOTfmTH/1UtZEFpnFbaOOGr60LlHcizUVzZHFhwk98+7SHmvEgt3
fi8djydW/ybUuEKNhT+/J394/ovX3Vvvu5GF2PzZdpLEqlkjuSpmLFx7OWSf
4EYhcp2xTZc5C8fHhbp9idvjLozHWrLAPPf7h9W/eJCa4c/tLIRMiB8X/he3
8qvL3c/C/fM6D2JdKaiUl/rtcmOhZNNH+BBH6ImuFfJgoSnb3tyWWFnqqfMh
PxY6DRf2riE+NT3xSy6cBeHRAMHbBygoZgWJ3koj4yc3T/S4kPegddXPd9xk
YbWqz4Ea4pa49Y6LbrFwXVPbNp84LKgoy+U+C7zSXdfPEzdbzdZhviTr21c+
o08sX275qfE1C087D3Hl/v1eLy30VBkLzp2+gmv+xaWMK3uqyXrFXsz/s59C
yPRJ+xvtLBiNLrj1mLjRu2GWTScL85cce5VJLPuNkTG3hwXzC5GWif/idaUD
u/tZuDuW1Br0L84RjVs+zELRLeV6z3/jFezXKB5lYWlouPGef/GshcclpljI
LY6K2kx8Yt0OWu0MC/4rqx0NiRvisstOzGFD2Wn0jgbx8SAz4Y5FbJjSFt2m
iD+MXHkYvZQNy7iz9quJpV36tmMZGwG9omHC/+JWZ1NTVrExL81deRaxpbDE
i2QxNpy2iK4b30ehpupR41VxNvpeBsYNE28+Y/Yzic7Grvgdsd+JKzifBZKk
2Lh/+cDqbmLWfF/JK3JsjBW6yLQTv3690DBRiQ05+f/eNBEbhiTbXVYjVmN8
rSMu1FfxS9Biw9fSLqaaeOPf0ph4XTbmK3oXvyXOz7fLuWTABjtdMrCMWMN/
uOSiCRtN99QL3hDnqYV3XOCwceiUfXgxsdLI6qm4zWw8Cd7+4SXxndy7InFb
2VAQ780uIpZ1N1aKtWFjXKx03j9nyTSbxWxn47VVXm8hMePbwb3R9mykvT1o
8S+enjH7xHlHNnqe3tP9N564c/yVc3vYmArUy31FnCwu++isCxtbUmtvviZe
86mo5sxBNta2ydJKiROSbH5EebJhu1iAXkEssuM7f5QvG8HaCtnviONWBm84
fYSNiGSbB++JhT4s14kMZCPnkh4aiM/FZtpEnGDDIifLopV4sYWux6mTbHyM
te3+TByxpPZ0eCSZryT/ZA8x/9u9N06eJffD0/dCP3FIxGRhWAwbz67vyx0l
DpxD/xVymY33JnXuc8n9nih6KhhylezP93dCS4j9g8ylT1wn663fpCpC7DXu
5xCcxUbC9dZpKeLBRwJHg26zcWPy4A1VYjef6xcC77ExFBVZqU+8b7Ci/NhT
kn9/na5sI+7Oceg++oKNBYnphs7ETgdGp4+8ZEO++7DLv3y3+yKm6l9O8i23
QfUs8dZWj2SfZjak6ZXPKoirEvifen9kw024lddKvMk2sc6rg42qpTHefcSm
74sXeH5jY3Qbn7gQeT51SkW8D46T+fK22dgTPwm7ddbtLxsSwwuaPYnVSWvj
OouDtGcnmsKJFV+4fHRZyEHqu1bOfWL6g+esvas4OHykYHApOV8KHv8MFRfj
IHzR2yw6Me85s6htAwfcaMmqjcRn3lzQtGJycNZguY0b8WijmxQ0OAirOWdb
Q/xqau3i1TYcLLLWm7lFzi+7WVasDzwOxujb2OXEY/yRodF2HFyKb/zTQywt
+GtynjMHG2Z45ylyXsaIv+sb8eJgtu6+s9eJd5kGVr2L5sB1i1VGLjmPJ7gP
FkVe4KDbo8CinvjClm+mxgkcZL0qdvhDXMazKcxP4aBBuj/bwJ2Cgqtc7s07
HOxc+nOoiXj6/MeYE5UczFWtXrGa1I8rzbo2agu40DPjJHwh9YfvmFn1x8Vc
SNR8jv6P1Cfntds54YJccG8IfjEilnfw0W0U4cKCdjkljfhVdzb9CJ2L2n1S
2/eR+vd9cOXYc0MuCp+NPp/xJfVr3s9LxoFc7M9SMfA+QiHl5oxQ/3Eu+lpT
dt8mnstZEnUxjIuvFyfavhJXRTGDe6K4EP38o86e1GsnYYd9EYlcbPxUV7WZ
1PPItZUalY+5eOKc3axL+oEm5Ywmq59cLPpfn7n9CQp71v4pMxvj4rJffddN
4p/83KdGE1zcD/je/JNYoLn/sspsM+gNjfZGkv4CwWo7ly8zQ9Tp5rPPQ8n5
8Pb1x1olM2zO6HqnEk7hqHNX51ZPMzhLCc11iSLP+6UN/VuGzBD383vQF9Iv
vS5ZPjNn1Axla0YugPRT7r/nCT/5bYYNaX1jV4hf8fpVN8yYIV1fJ9kqgcL+
NfkBQ0s2wctq+nDJZQqPrlkJxMhswqUKAY38JAoWt8JlavduQteVWbTmVFKP
ivpcrD9uwutoJ/+BuxRGRiv81Ns340smu7WvmvQvdtGT+1rM0SQU1VI+QiH0
9M2v199swXfaRfkWURq8HPfft3OywOr5o4lpxjSod9BvuDVbYOpKq1KiBw32
Ew2WNPOt6FnMC9qZTMMpUeHyisqtEJXYNruwlgbj1T7evwwtwb8sPXaGn465
4rt6lhZb4muY7siwPh28xb5nc7StcH1Z/X/i/nQIng8cHL5rhYEMU9W59+go
Xym4mqFgDZ7Z/sDLQ3SIhJX7t9+whtnDk/4X5RjY+0vg2kmGDdqiS5faejKw
is84pD7dBnw53T/cHjLgMJCWcHO1LXTUn5ZgjIHMjjN+Lom28KcH7+zUlUTY
k+TTd4W34e0SUfmhE5IoZqbzroZvg/eWatd7byTBn6xMXuB5kLXrMN0kxETL
2LenLcd4cOY7UNRhy0TO+k7zH4E81FzWG1vHYyKQ3dI1GcyDenCKrt12JjYk
ViwRC+PhpecoX+NOJvbo3nJ0OMODOe3Q9ne7mBgKdVvYncTDL6GqzS8OMDFP
eJDX/4IHx7x79OwgJpq0vvb/LeTBJepC2LdgJrKcPoUsfcWDYaL/KPMEE5vy
qnMUSnjIsleZnxnKRMy2XD6vKh5UCqZ+Z0QwsTbZM3OsnYfAJLk5mbFMDJS4
6M7v4GHhTaZHbxwThYOOtSu7eIg42dHPvMiEk4HllOZXHvREAtZkxzOR2a1s
cWyQhwztz3q3k5g4ukTmS9QwD5zzNkoDV5kwU6eOJo3wYBe1T1UhhYx/ann6
i988JP61cLt3nYyfu1irapyHFVobrv9MZSK6eU5V+yQPCRnHelTSyfVmTzkN
/uVBUdZho+8NJlRkRn/PzPBgcq8k9VEGE/8HgMtXKw==
           "]]}, 
         "Charting`Private`Tag$7411#3"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVknk4lAkAhwcbSfSNGdNc38z3jUxIHjly1fqxtFYKK+2Q2pBUiC5FCftY
lTaWDh2ki6gWmVjsOsroGJulbPYJNUQJOWpUKtn2j/d5/3v/eunQmO/DNRkM
hs8X/nebd20yg8FFnZBff+orU2QXWjDSSC5uLsqw97CZj1WM3CQ9Zy4G33pU
pERI8UiesJ8Tx0VzVnLDb6p5yNEfnDpzlIv4CK2VeSbzIIsITKSvc7Hq1T0V
GWuMx3yHfRbDXKTrSjgPjCQ4s/Pyx+u6PPTny6tmbKMR3MLZaz+fh8jnB9cr
2yg8TZmIdwvloU9nKknfU4xznRsm7yTxMF6xdPSTuQihdu17VuTx4KWYsdmA
R6JvoHy37F8eCE2LfTkcAQrcJO+6J3jYvijdaI6Uj425WXFhLD4W3IypLgIP
L31id21dyUeORhvlljMXV4qfqt9E8uFX7t3n+pCDKC2fnfGH+Ahq9CkP43Mw
UrlwR6qCjwTt4Wh9JRulRN5r3V4+fnH4ec1xazZit8zenjnNx7iywN+lkAVr
xd5xNilAUe2K1XomLLwhh2JPOwlQQySGTZYY4sbuoDGxTABaYbNX190QcW33
Ygp2CdDZsS3PuY8J+wWOo+ZHBXi13F6ZmcnE+9SirWVlAgRQqRray5iofjJ3
xK5FAFaA7JuzOkwkOByI/mNIAOmgPFPWTmBJ9tth6AqR8fTEc9trBKaGwqNu
S4XwttPwtMkkUOfxz9BydyFChl7L/RMJJOe7R7aFCKHUiDI/EUfAdVI+uDpJ
iMN7oq5+SCCg6W+8pStXiHM+6sUp6QQar2W/DKkRQu+A1n2zAgKp2pqbX3QI
0Sw6Ha1WEli2fttA1IQQzzhV3J6PBHRqVBGvDUn4xKxtGbVn4i7L98VuKxKE
aXoGlcREenT9xqkVJMxdvw7c0cbE8juWz3+KJHGyJt5ywNIQs+mz4TMPkQg6
tsQgKccQ9xP0+48UktjekvbeXo+FjPZ9G1gKEqpNsleG6Sz4Wg4/O9lDoijs
+vAcNhvMg2vCRNMkbtVlvbUsZuNBj7L3olAEq4TJWbHfGeGYs1OomZMIH44P
mD1UG4Ezyg2x3SVC6kjwgemouejwPKiqzhbBa0Fv011HLk5eePejS5kI4XdH
DG4weeCvfrTOa0iE08ZnG8a+fNFZ6vHk75liVPbAzK1LgFzdirUBUjFMGZG5
FSohxLVHg9eHiMFeF3BBU08MSmaSEZIiRtDhjK5ZJhQkbyrrQ8+LUWJvvVTc
TEFq9lgS3iOGjOG4f8BcAnavnbmcQaFUmLsur0+C46Wfb8kJCtq6LuzuS8bI
8fpVfcOKQpWf+/QnBxNwuYFHKkCBKCm07Z4txal+WlrpSyHysaeL5wspziTL
f/g9lgJ90bu9rtQU+ZWPaqrLKJxQ+00tzLQAlZrvX9NAYaK1vGtDzkKc99s0
XNNKYVWif5a00BIXhyfJP8co6BmbLy2ItMJlCZlSZ0WjtbnYZJbCGqZj/bx6
0NBKCBz0DbVBcW1Jeb0vjcVEMa9byxZXZehriKWRq55f1eRrh9KMsG8by2hE
511SdzAdYBVsoWpsoHHpsL+Bl9IBZWYTexStNP4KuZCtkeaIRe9qmU0qGhpU
VspndyeUK9KuNI3RcLgt7oSOM6LiKuPc33/pb3YaXxvmjP8AWUwSKw==
           "]], 
          Line[CompressedData["
1:eJwV13k81NsbB3CK6t4orq5IJetslhn77mNmLKlkCZPIErKVJVSWNiSSm3aS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           "]]}, 
         "Charting`Private`Tag$7411#4"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVknk01AkAx2fVhsWuOfCbe37jGKNJUqKx+/quJbvp0D3KrjvnCIXICs9a
tCrUqwm5XhTbmhqmKI1c1W5ZPEebEgkVGznzerLtH5/3+fPzz4f0PbQzQItC
oWz/xP/u2FKfRKEQiFYklZYWWCKnTEJJ4xIoMbM8oPdIhN2U/ON6jgSmvejE
ci0RelTxicYxBMxHq4svJ5jjnMGbxbxcAou2oeG7G80gC/T4mbxG4LPVAcg2
MMMTlkOCZJxAur3ZTH21EHlHyj9c02VC3/l191VDITzbjI/Zi5i4RZm6bR1F
4nnybJyTLxO5mW0XhlwEKOrzX7h3nIm0KmfT1RF8+Np1Hd1awIRNxWF2rRcP
L19dj5U9ZkLRELhyrTcHl5yE889mmdj2VPKdaSQbB/OzY/zoLMhkcQF2WSy8
3h4RHb6NhcDIyw80IwQqrjyfmQ5lIerLE3oOZgTClm0/EpfBwiO92X2dYSZ4
q151OLWZhWyRl6Gcb4wqw4Ip3RcszLh4JcgzjBARoh91aomFiuaRqVMfGbBt
PvaOwWWjunT2cFciA9PcsYgLUjZMhk4sSb9goDp2/yRfxkZ7ypWzTUV0xHQ8
OHQpmo2+lG3rw53osF+5YcIql42NQ/GD0gka3qdeDlcq2VgotT4nLqehtt/k
rV0bGzotwfukITTEO/wqvzXGRtgmiVDuQMPXOXPj0OXAwjJm/i6VhsWxgLBW
Cw7Wh7j2OsxRccele8zNmYN8/aK7HcNUJBU6h3b4cCD7Kkn92wAV3y6o3uw9
zkFI1GhN8AgVWrtMQ57mc9Bu16MJmqei6fec1z51HGR5bOnKoNOQukIreLSX
g8JnP0w/lNKwyTvyVdgsBzqNbRxbOQ3adQOBUzQuWlf0uddW0HCf7j4aa8PF
P5Xhp3ynaciUaw4ubuXC5VrG41WudLjdsx5JCeViuYlEwi6jQ5+8GKCTwQXx
bE+mlSEDj+INhrPKuEhepj194BcGTnYl+NObuUDmxoNVnxvB3Xp86PwgF/sj
l4bMso1ATT/gx1v61L+5Key2yBidg3++KOXwkOZttBT9wBhnHKW+YikPJUGh
+TtiTGA8Qfisi+ahTXF1Lvwdgd7v0wdqc3gYaVSolBomzpfMe21U8rBzi8Ex
hoIF1t6enzaP8SBJyhQ7yTnoq3Lp/1uHD4XVGUP9IC7ydWt+3GPBh6edudZ7
OQ/8+lxPbx8+5mrCtfK2CiCQmZ/0Sf709c68ksl/BRBOqzW+xXx03tEmOs6Q
sBA/EQYM8qHWLkqxnROC8cLOSkURQPzyr1iV0hRnqz42qgwFKDht76SJNMO5
zadnqm0ESPdo2xurbQGC8MiqgQCL0QtFpk8toBgmLdTuAhzx9W/Yf0OEvCTV
vhsRAvhVLiQGJ4tRqO6pq1UKsHmR/KDjvwqC1MJddQ0CtCrcJvTk1ijeETRe
1y6A04qam4qE1SgdX+DenhTgYnnpcEWvDcqF3OQ7NiQK2qvny9esheXkMFMD
Ev3991t3t6/Flfo/rmvcSfC7EyiuUetQKcPLhggSxXHNqg8aO1Sd9HNtUpKo
LOlklqU4wMZTMtDUQGJycvibRMcNUIpnjza3kxCJFA/z5jdgzXw9tWWARIjL
eMtHtRTXm9MqWiZJVLk9F5fHOSIsRh3j/J7E6PEAvZluR/wHABYhcw==
           "]], 
          Line[CompressedData["
1:eJwV13k0Vd0bB3AJyVB59YqSMeO5l+tOZr7nGtNkiluRQookiYooQ6UBKY2U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           "]]}, "Charting`Private`Tag$7411#5"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJwVjHk01AkAx2fb3aLSNWPM9Zv5/aYMCiHkSH1TUzocrdJ05y5HZssVapg8
qvdoomsZV0JSmYxsWdeWtuyrHEVKMZRFbIksnsW2f3ze533++VBeIT/5zqDR
aK7f+N+NWytjaTQWTJg9ibesjZCSb0xLIFiQ6z042ehniO00pWyOPQv/PtFE
JSgN0KKOOskMZyF2VZ88lyXCZZ2Pk+mp33qqKXnOAX1I/HedoO6wcEtKy/6h
aAnecGxijAdYSPAVNRW6L0Z6aMHEHW02VvTyh3eohNj7nBm90oCN2dw97NRF
QnTEjRx39GLD6nxmWE0Piew2n/HHMjaSXuYVqXaT8LJ6GemcwQZT0fnMO1+A
D70lEZJWNoSy3DfPCwnkOQpH342wYZhYL11ZwYOf8ny4N52D+M/yhQ9ec9Hn
Kg074sKBdafsqIM1BzcKO74OB3JwIaDOwjSMjaDvXUOPn+EA29MmUc3CpzKT
Y/G1HBQ4NZU8DdVD8YKMIe0uDva422aINUxIA+YePTfNgU+VQYrGgwmL2ugv
DIKL6jMZ5zNadTFM9EvT7LgIvZuWHuOri9KI3YMCCRcn1wpUJyYZCG+sC8kL
46LNZFl9djYDK5fZfl6ayoUiqmqs24WBsfjrR1QqLpQGr42dtRi43673yeo5
F5OW0YEtT+mIskkM/q2fC/XVa6VxSjpWpfwzAG0eqqQ7tFwj6Jjs9w36Q8QD
mZXkt3ofHVXi5v4t63loNXGud3WhIzZrfWCjJw/dvAuOpzbTsXZc/dFDxoNT
kFdN6zY6ZrgvDnir5IHGu+fk5kPHw5spfZ7lPMw3vtjWF0dH/MwZh3te8XBU
OR6Zd4OODQd/7g0a4cE0uJs81U7HrHKN/9AiAg6ZkhdygoEndLeeCDMCOcvd
Fdf8GTgbXO036UxgP9W8s7eCgS2PTf+SBxIIOdZu5ELoYi6V6at1hkCzfsjM
ltO6eBal052UT0Bhk/i3bFoXyS9jfOi1335Foo4tcUy4mQ68v9JJQEfm3GY7
Tw8LT+/x5k8TqCuZ6NyUr4emzj+7cnl8vN1gPhy9iYUL9nZeRnZ8bLL/NK9h
lAXmZ5anZRgfbPGUb3sYB6+cTmvup/Ah370t54qYiytXRw+sUfGBhmU9oSQP
HI+W/Zv7+ah4G56SOkqgrVjcXq8lQPSxntHmYT6U2nf37RAJoAjo8LebEEBQ
mbr3oKcAXRUl6lJdCqREP9kzToAA9vVDLWUUhMNl1V45AoyK3w3J9wshMnoj
9O0UgDF/VmLM74vB6LJaqqaRuFY0oaiLWYKLxVMP1AtIWLLMpDmr9XF5s+Jr
qRkJiafk9pdmEVisXUl3QaLPYatOQJEBfummRGVuJE58lK0NTjREeqx6569S
EnnqfCOG+1JklbWU31eRmPpxaOy9jSnI+Cz38hoSl7w+fKd2XI6cbYcGyhtI
XN44R5pgZIbcgXGiYpCEhTGRrFpnjgIhEVdlRuFwc3WdOGsFDAe72dWgcG+d
Ta5ktSUKK2+XVLtRmJXm1qPSWKJIgg81Ugr5UweLzZdbozjZe+NDFYW+Atqa
0GEbmO011jysoeDgERlcctMWKqORyNoGCvKBczOtD9vBfLRy4SMNhRcBG2dP
G9qjpDbhxqNBCqLGzEidAXsEhZeFrx+jYHFJoX/WaRX+A9aJIwc=
           "]], 
          Line[CompressedData["
1:eJwV13k8VG0bB3ARj5QslWgPyZI5Y8xgZszMb1BJhaxTKZFEhNCTFimUilTa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           "]]}, 
         "Charting`Private`Tag$7411#6"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.363898, 0.618501, 0.782349], 
           AbsoluteThickness[1.6], 
           Dashing[0.01], 
           Thickness[0.005]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfdFnbwMDg4TDnCMKG4peKDr8aFmRt2GDNJwvv3dy
TEKiPJx/zq424doGZTh/2e7vxnK56nD+dGb++4vFtOH8+cV55+bz68P5Cg1d
6+OSDOH82luMs1akGMP5abPcCybGmsL5c14YiHebmMP597zsHtgbW8L5Odbv
K1kFrOH89ol5/zMf28D5634LLu+8ZwfnC1St4b8b7QDn+zM8uhMU4wjnh+z8
Jy8R4QTnN1jmnn7q5Aznbzz8ln2iowuczyl6YI2Lviucn16w5NFVAzc4v/tf
ft82XXc4/2pw76L5kh5wvurmPe5pkp5w/uybtqGmHF5w/g2jZTeCPyH40tMU
3vp/8IbzWw68yQy56wPnf/5yqtzsni+crxEz4Xf6LT84v7lr+fOFR/3h/KLE
jE0xSQFwvtlD1aU5NxH82F/XglT8AhHhKyF48tQZBN9FqqT4q1MQnM+imPCM
7zCCH8Fd2rvGKhjO5++vff9xPYJ/UpxfSk0/BM4XazlZcW8pgp/2lWdBq1oo
nC/J4NJ0ZQmCH/9u8YzlUmFw/oqHPeWZsxD8lh3zutYLhsP5hzWWRMxtQ/BZ
5xkBE1AEnH/r28udt6oRfDbB9xFv9yL4xtpfvv//j+ADADOzhOo=
           "]]}, 
         "Charting`Private`Tag$7411#7"], {}}, {{}, {}, {}, {}, {}, {}, {}, \
{}, {}}}, {}, {}}, {Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["r (fm)", FontSize -> 32, 
         GrayLevel[0]], 
        Style["V (MeV)", FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, 
      Ticks -> {Automatic, Automatic}, AxesOrigin -> {6, 2.362162313928089}, 
      FrameTicks -> {{Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
         Charting`ScaledFrameTicks[{Identity, Identity}]}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {6., 2.362162313928089}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{6, 100}, {2.362162313928089, 28.369059679811254`}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], 
         Thickness[0.005]], 
        Directive[
         Opacity[1.], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6], 
         Dashing[0.01], 
         Thickness[0.005]]}, {
        Style["E=0    MV/fm", FontSize -> 32], 
        Style["E=0.1 MV/fm", FontSize -> 32], 
        Style["E=0.2 MV/fm", FontSize -> 32], 
        Style["E=0.3 MV/fm", FontSize -> 32], 
        Style["E=0.4 MV/fm", FontSize -> 32], 
        Style["E=0.5 MV/fm", FontSize -> 32], 
        Style[
        "\!\(\*SubscriptBox[\(Q\), \(\[Alpha]\)]\)=8.954 MeV", FontSize -> 
         32]}, LegendMarkers -> None, LabelStyle -> {}, LegendLayout -> 
       "Column"]], {0.87, 0.79}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.729768401452036*^9, 3.7297684421931467`*^9, {3.741864539319974*^9, 
   3.741864565301379*^9}, {3.741864735731913*^9, 3.7418647437424088`*^9}, {
   3.741864781485777*^9, 3.741864987651729*^9}, {3.74186507531264*^9, 
   3.7418651311146717`*^9}, {3.741865231078164*^9, 
   3.7418652836246*^9}},ExpressionUUID->"02d7f119-3918-418b-81b9-\
1325155a8368"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Characteristic Electric Field Strength", "Section",
 CellChangeTimes->{{3.7295736285212307`*^9, 
  3.729573649768278*^9}},ExpressionUUID->"041e1e76-c65d-483a-8c13-\
3f8a151a2e14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["E", "\[CapitalDelta]Q"], "=", 
  FractionBox[
   SqrtBox[
    RowBox[{"Q\[Alpha]", " ", "\[HBar]\[Omega]"}]], 
   RowBox[{
    SqrtBox["e2"], " ", "Zeff", " ", "r0"}]]}]], "Input",
 CellChangeTimes->{{3.7295151412981873`*^9, 3.729515164388603*^9}, {
  3.7295631740425377`*^9, 
  3.729563181510951*^9}},ExpressionUUID->"5e314f1a-8984-43da-95a8-\
7b9961bc2e95"],

Cell[BoxData["2.881413810749757`"], "Output",
 CellChangeTimes->{3.72951516576129*^9, 
  3.7295631840586357`*^9},ExpressionUUID->"eda058dc-7417-40c4-a5ce-\
c36f257c4343"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["E", "ob"], "=", 
  FractionBox[
   RowBox[{
    RowBox[{"Zc", " ", "Zd", " ", "e2"}], " ", "-", 
    RowBox[{"Q\[Alpha]", " ", "rB"}]}], 
   RowBox[{
    SqrtBox["e2"], "Zeff", " ", 
    SuperscriptBox["rB", "2"]}]]}]], "Input",
 CellChangeTimes->{{3.729554261943226*^9, 3.729554290941877*^9}, {
  3.729563197431869*^9, 
  3.729563201038656*^9}},ExpressionUUID->"ed52b8c2-2dd9-45cc-85a8-\
e66deece65c1"],

Cell[BoxData["3.840814486081253`"], "Output",
 CellChangeTimes->{3.7295542930646*^9, 
  3.729563201836584*^9},ExpressionUUID->"89d31eb5-1bb4-4108-845b-\
e198b400ba08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["E", "rel"], "=", 
  FractionBox[
   RowBox[{"Q\[Alpha]", " ", "\[Mu]\[Alpha]"}], 
   RowBox[{
    SuperscriptBox["e2", 
     RowBox[{"3", "/", "2"}]], "Zeff", " ", "Zc", " ", "Zd"}]]}]], "Input",
 CellChangeTimes->{{3.72955429763745*^9, 3.729554330934698*^9}, {
  3.729563204574875*^9, 
  3.7295632113425093`*^9}},ExpressionUUID->"6b583b49-b2c7-4196-96e3-\
8a2ac815b2c1"],

Cell[BoxData["278.3373459029361`"], "Output",
 CellChangeTimes->{3.729554338134095*^9, 
  3.7295632119236183`*^9},ExpressionUUID->"8400a193-7be3-4f82-957b-\
4623d04e1dcc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["E", "\[CapitalTheta]"], "=", 
  FractionBox[
   SuperscriptBox["Q\[Alpha]", "2"], 
   RowBox[{"4", " ", 
    SuperscriptBox["e2", 
     RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff"}]]}]], "Input",
 CellChangeTimes->{{3.729570507038672*^9, 
  3.729570545488146*^9}},ExpressionUUID->"86538c1a-a043-43bf-8fe4-\
dd622308ef85"],

Cell[BoxData["0.1703274754091824`"], "Output",
 CellChangeTimes->{
  3.729570550205537*^9},ExpressionUUID->"4d6deeaf-6146-477a-9d99-\
ff31e9198ec0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Differential Penetrability", "Section",
 CellChangeTimes->{{3.7294673537099237`*^9, 
  3.7294673878670883`*^9}},ExpressionUUID->"31ec06e4-6271-42bc-b61e-\
528ab25b86a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"e734660b-ea2f-433a-88a5-\
483ade813802"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729566371625732*^9, 3.729566419614457*^9}, {
  3.729566488864483*^9, 3.729566592546043*^9}, {3.729566654491372*^9, 
  3.729566669771204*^9}},ExpressionUUID->"65dcb75d-cd03-4e5c-88d1-\
7bde096078e0"],

Cell[CellGroupData[{

Cell["Determination of r2", "Subsection",
 CellChangeTimes->{{3.7295102226485567`*^9, 
  3.729510242134943*^9}},ExpressionUUID->"d4ee49a7-15c5-454b-88ed-\
4166944a83b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], "\[Mu]\[Alpha]", " ", 
       SuperscriptBox["\[Omega]", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0", "-", 
      RowBox[{"e", " ", "Zeff", " ", "EF", " ", "r", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", "Q\[Alpha]"}], 
     "\[Equal]", "0"}], ",", "r"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.729470872967984*^9, 3.72947090635798*^9}, {
   3.729470941791189*^9, 3.729470966574678*^9}, {3.729471276436843*^9, 
   3.7294712774273643`*^9}, {3.729471741053164*^9, 3.729471748051326*^9}, 
   3.7294718133704653`*^9, {3.7295098042142982`*^9, 3.729509805257959*^9}, {
   3.729509872067396*^9, 3.729509898454936*^9}, {3.729509993469496*^9, 
   3.729510037249237*^9}},ExpressionUUID->"e16fc847-e37f-4c98-af8e-\
3e5d9d49d6f0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"r0", " ", "\[Mu]\[Alpha]", " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{"e", " ", "EF", " ", "Zeff", " ", 
        RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"Q\[Alpha]", "-", "V0"}], ")"}], " ", "\[Mu]\[Alpha]", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
         "2", " ", "e", " ", "EF", " ", "r0", " ", "Zeff", " ", 
          "\[Mu]\[Alpha]", " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["EF", "2"], " ", 
          SuperscriptBox["Zeff", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
      RowBox[{"\[Mu]\[Alpha]", " ", 
       SuperscriptBox["\[Omega]", "2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"r0", " ", "\[Mu]\[Alpha]", " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       RowBox[{"e", " ", "EF", " ", "Zeff", " ", 
        RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"Q\[Alpha]", "-", "V0"}], ")"}], " ", "\[Mu]\[Alpha]", " ", 
          SuperscriptBox["\[Omega]", "2"]}], "+", 
         RowBox[{
         "2", " ", "e", " ", "EF", " ", "r0", " ", "Zeff", " ", 
          "\[Mu]\[Alpha]", " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["EF", "2"], " ", 
          SuperscriptBox["Zeff", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
      RowBox[{"\[Mu]\[Alpha]", " ", 
       SuperscriptBox["\[Omega]", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.729470884490778*^9, 3.729470907378994*^9}, {
   3.729470944000997*^9, 3.729470972333702*^9}, 3.729471278676797*^9, {
   3.72947174196378*^9, 3.729471748517693*^9}, 3.729471813889326*^9, {
   3.729509858237638*^9, 3.729509899207529*^9}, {3.729509996373225*^9, 
   3.729510040192301*^9}},ExpressionUUID->"acc28bca-45a2-4445-94ab-\
3f427f1fcd8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"Q\[Alpha]", "-", "V0"}], ")"}], " ", "\[Mu]\[Alpha]", " ", 
       SuperscriptBox["\[Omega]", "2"]}], "+", 
      RowBox[{
      "2", " ", "e", " ", "EF", " ", "r0", " ", "Zeff", " ", "\[Mu]\[Alpha]", 
       " ", 
       SuperscriptBox["\[Omega]", "2"], " ", "Cos\[CapitalTheta]"}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["EF", "2"], " ", 
       SuperscriptBox["Zeff", "2"], " ", 
       SuperscriptBox["Cos\[CapitalTheta]", "2"]}]}], "==", "0"}], ",", 
    "Cos\[CapitalTheta]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.729509913254589*^9, 3.7295099895144653`*^9}, {
  3.729510054313293*^9, 
  3.7295100606717167`*^9}},ExpressionUUID->"3be43740-3f54-4349-b61d-\
8123133e6808"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Cos\[CapitalTheta]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
        "e", " ", "EF", " ", "r0", " ", "Zeff", " ", "\[Mu]\[Alpha]", " ", 
         SuperscriptBox["\[Omega]", "2"]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["e", "2"], " ", 
          SuperscriptBox["EF", "2"], " ", 
          SuperscriptBox["Zeff", "2"], " ", "\[Mu]\[Alpha]", " ", 
          SuperscriptBox["\[Omega]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "Q\[Alpha]"}], "+", 
            RowBox[{"2", " ", "V0"}], "+", 
            RowBox[{
             SuperscriptBox["r0", "2"], " ", "\[Mu]\[Alpha]", " ", 
             SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]]}], 
       RowBox[{
        SuperscriptBox["e", "2"], " ", 
        SuperscriptBox["EF", "2"], " ", 
        SuperscriptBox["Zeff", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Cos\[CapitalTheta]", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "e"}], " ", "EF", " ", "r0", " ", "Zeff", " ", 
        "\[Mu]\[Alpha]", " ", 
        SuperscriptBox["\[Omega]", "2"]}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         SuperscriptBox["EF", "2"], " ", 
         SuperscriptBox["Zeff", "2"], " ", "\[Mu]\[Alpha]", " ", 
         SuperscriptBox["\[Omega]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "Q\[Alpha]"}], "+", 
           RowBox[{"2", " ", "V0"}], "+", 
           RowBox[{
            SuperscriptBox["r0", "2"], " ", "\[Mu]\[Alpha]", " ", 
            SuperscriptBox["\[Omega]", "2"]}]}], ")"}]}]]}], 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       SuperscriptBox["EF", "2"], " ", 
       SuperscriptBox["Zeff", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.729509930335073*^9, 3.7295099900173407`*^9}, 
   3.729510061354347*^9},ExpressionUUID->"ddb4b5db-1d7e-4952-b9df-\
c22807562545"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      FractionBox["\[Mu]\[Alpha]", 
       SuperscriptBox["\[HBar]c", "2"]], 
      SuperscriptBox["\[HBar]\[Omega]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0", "-", 
     RowBox[{
      SqrtBox["e2"], "Zeff", " ", "0.1", " ", "r", " ", 
      RowBox[{"Cos", "[", "0", "]"}]}], "-", "Q\[Alpha]"}], "\[Equal]", "0"}],
    ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.729514014597968*^9, 3.729514086423831*^9}, {
  3.729563719070356*^9, 
  3.7295637615947742`*^9}},ExpressionUUID->"51aae9ec-b210-4584-b0b1-\
52fca65e5bfb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", "6.128631900164181`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", "8.099186326853443`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.7295140108615103`*^9, 3.729514086656179*^9}, {
  3.72956371973631*^9, 
  3.72956374316087*^9}},ExpressionUUID->"040ed971-b000-4c23-a76d-\
a9d27377902c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r2", "[", 
  RowBox[{"\[Pi]", ",", "0.5"}], "]"}]], "Input",
 CellChangeTimes->{{3.729563692050754*^9, 3.7295637476447906`*^9}, {
  3.729563811641679*^9, 
  3.7295638156872683`*^9}},ExpressionUUID->"0927cece-cae7-483b-90e0-\
25009ed83615"],

Cell[BoxData["7.88840127778657`"], "Output",
 CellChangeTimes->{{3.7295637056323147`*^9, 3.729563747978162*^9}, {
  3.729563813411058*^9, 
  3.729563815927678*^9}},ExpressionUUID->"84c6dd06-cc35-4449-9e8c-\
a616652fe016"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Determination of r3", "Subsection",
 CellChangeTimes->{{3.729510248534683*^9, 
  3.729510260004272*^9}},ExpressionUUID->"7f54aef8-ff11-49ea-8035-\
5e8005895140"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729564039745956*^9, 
  3.729564041156852*^9}},ExpressionUUID->"317720de-d1aa-4dcf-9c93-\
c3434b6d02ea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"Zc", " ", "Zd", " ", 
        SuperscriptBox["e", "2"]}], "r"], "-", 
      RowBox[{"e", " ", "Zeff", " ", "EF", " ", "r", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", "Q\[Alpha]"}], 
     "\[Equal]", "0"}], ",", "r"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.729510282637249*^9, 
  3.729510298950633*^9}},ExpressionUUID->"11f921bf-cf4e-48aa-a147-\
cf320047948c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["e", "3"], " ", "EF", " ", "Zc", " ", "Zd", " ", 
            "Zeff", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], ")"}], " ", 
       RowBox[{"Sec", "[", "\[CapitalTheta]", "]"}]}], 
      RowBox[{"2", " ", "e", " ", "EF", " ", "Zeff"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Q\[Alpha]", "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["Q\[Alpha]", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["e", "3"], " ", "EF", " ", "Zc", " ", "Zd", " ", 
             "Zeff", " ", 
             RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], ")"}], " ", 
        
        RowBox[{"Sec", "[", "\[CapitalTheta]", "]"}]}], 
       RowBox[{"2", " ", "e", " ", "EF", " ", "Zeff"}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729510317789282*^9, 
  3.7295640473406343`*^9},ExpressionUUID->"3aa18253-ba96-45d5-a716-\
e8bc8f81bacd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["Q\[Alpha]", "2"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["e", "3"], " ", "EF", " ", "Zc", " ", "Zd", " ", "Zeff", 
      " ", "Cos\[CapitalTheta]"}]}], "\[Equal]", "0"}], ",", 
   "Cos\[CapitalTheta]"}], "]"}]], "Input",
 CellChangeTimes->{{3.729471786008054*^9, 3.729471800163612*^9}, {
  3.7295103613147383`*^9, 
  3.729510389692894*^9}},ExpressionUUID->"c87f71c2-235d-40a6-9bf9-\
34370e1c0b8c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"Cos\[CapitalTheta]", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["Q\[Alpha]", "2"], 
      RowBox[{"4", " ", 
       SuperscriptBox["e", "3"], " ", "EF", " ", "Zc", " ", "Zd", " ", 
       "Zeff"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.729471790167295*^9, 3.729471800714305*^9}, 
   3.729510390571224*^9},ExpressionUUID->"4de69d3a-fd0a-40da-b86d-\
4645a46e3778"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", 
     RowBox[{
      SqrtBox["e2"], "Zeff", " ", "1", " ", "r", " ", 
      RowBox[{"Cos", "[", "\[Pi]", "]"}]}], "-", "Q\[Alpha]"}], "\[Equal]", 
    "0"}], ",", "r"}], "]"}]], "Input",
 CellChangeTimes->{{3.729471961808509*^9, 3.729471982175209*^9}, {
   3.729472091923945*^9, 3.7294721460709667`*^9}, {3.729472228653335*^9, 
   3.72947223113982*^9}, {3.729563848626355*^9, 3.729563877708043*^9}, 
   3.729564187128491*^9, {3.72956431330858*^9, 3.729564314044402*^9}, {
   3.729564691859971*^9, 3.72956470052248*^9}, {3.7295648133303623`*^9, 
   3.7295648368376207`*^9}},ExpressionUUID->"5a3e45b1-0e0c-49e5-8dda-\
46d5d7daebd1"],

Cell[BoxData[
 TemplateBox[{
  "Solve","ratnz",
   "\"Solve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"",2,33,11,20272650505770341584,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.729471964112884*^9, 3.729471983985818*^9}, {
   3.729472092339604*^9, 3.729472146726851*^9}, 3.729472231749069*^9, 
   3.729563850062282*^9, 3.729563880569522*^9, 3.729564131167643*^9, 
   3.7295641886059227`*^9, 3.72956431454182*^9, {3.7295646926670723`*^9, 
   3.7295647009008904`*^9}, {3.729564821785512*^9, 
   3.72956483734135*^9}},ExpressionUUID->"a389a464-ba12-41cf-84b7-\
1caf72b8999c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"8.986846900149715`", "\[VeryThinSpace]", "-", 
      RowBox[{"19.834366896505596`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"8.986846900149715`", "\[VeryThinSpace]", "+", 
      RowBox[{"19.834366896505596`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7294719641201067`*^9, 3.7294719840075397`*^9}, {
   3.729472092364307*^9, 3.7294721467489367`*^9}, 3.729472231771431*^9, 
   3.729563850087723*^9, 3.729563880591914*^9, 3.7295641311947002`*^9, 
   3.72956418863107*^9, 3.7295643145668583`*^9, {3.7295646926991568`*^9, 
   3.729564700923896*^9}, {3.729564821808127*^9, 
   3.729564837363392*^9}},ExpressionUUID->"31371f51-71bf-4cfe-a072-\
20d883aefbde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"r3", "[", 
  RowBox[{"\[Pi]", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.729563856643141*^9, 3.729563861373253*^9}, {
   3.729563957045843*^9, 3.729563957181546*^9}, 3.729563999053956*^9, {
   3.729564179888657*^9, 3.7295642043196*^9}, {3.729564318676324*^9, 
   3.729564319489028*^9}, {3.729564695810678*^9, 3.729564706778202*^9}, {
   3.72956482384895*^9, 
   3.729564839685157*^9}},ExpressionUUID->"886cf612-b96b-48eb-b5a7-\
18d32a24eb02"],

Cell[BoxData[
 RowBox[{"8.986846900149715`", "\[VeryThinSpace]", "-", 
  RowBox[{"19.834366896505596`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.7295638621121817`*^9, 3.729563882725107*^9}, 
   3.729563957691283*^9, 3.729563999807616*^9, 3.729564136668792*^9, {
   3.7295641908838253`*^9, 3.729564204840712*^9}, {3.7295643078812523`*^9, 
   3.729564319950179*^9}, {3.729564696453682*^9, 3.7295647072523108`*^9}, {
   3.7295648272862463`*^9, 
   3.7295648409912043`*^9}},ExpressionUUID->"740974c8-b5b1-4c54-a18a-\
66ecb3b9b6eb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Differential Penetrability", "Subsection",
 CellChangeTimes->{{3.7295647501375027`*^9, 
  3.729564766861397*^9}},ExpressionUUID->"860a4833-2f61-4a6a-a26a-\
3aaa709f4142"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Alpha]E0", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"#", ",", "0"}], "]"}], "/", 
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"0", ",", "0"}], "]"}]}]}], "}"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"\[CapitalTheta]Min", "[", "0", "]"}], ",", 
     RowBox[{"\[CapitalTheta]Max", "[", "0", "]"}], ",", 
     RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7294697679957647`*^9, 3.729469776889159*^9}, {
   3.729470146861335*^9, 3.729470195111594*^9}, 3.72956477101444*^9, {
   3.729565088153316*^9, 3.729565100112279*^9}, {3.7295651927409363`*^9, 
   3.729565193090334*^9}, {3.729565476386044*^9, 3.729565479514626*^9}, {
   3.729565697013563*^9, 3.729565731755148*^9}, {3.729565999845376*^9, 
   3.72956601826758*^9}, {3.729566620523815*^9, 3.729566635586978*^9}, {
   3.7295672117978563`*^9, 3.729567216171595*^9}, {3.729567356842141*^9, 
   3.729567362858068*^9}, {3.729567466497671*^9, 3.7295674675364122`*^9}, {
   3.729573884344741*^9, 
   3.729573884502831*^9}},ExpressionUUID->"c816a197-e3f2-43a6-9279-\
af221df7a276"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "8"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"67", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"69", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "8"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"77", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"79", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"81", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"83", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"87", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"93", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"12", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"97", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"99", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"101", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"103", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"107", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"109", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"111", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"14", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"113", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"117", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"119", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"121", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"123", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "8"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"127", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"129", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"131", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"133", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"67", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"137", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"69", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"139", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"141", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"143", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"18", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"147", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"149", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"151", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"153", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"77", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"157", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"79", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"159", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"161", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"81", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"163", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"83", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"167", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"169", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "20"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"171", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"173", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"87", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "8"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"22", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"177", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"179", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"181", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"183", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"93", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"187", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"189", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"191", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"24", " ", "\[Pi]"}], "25"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"193", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"97", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "40"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "50"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"197", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"99", " ", "\[Pi]"}], "100"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"199", " ", "\[Pi]"}], "200"], ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "1.`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.729565100850605*^9, {3.7295652055658493`*^9, 3.7295652150724993`*^9}, 
   3.729565480162108*^9, {3.729565722495576*^9, 3.7295657340763893`*^9}, {
   3.729566002700684*^9, 3.7295660211358957`*^9}, 3.7295666367966127`*^9, 
   3.7295666754717216`*^9, 3.729567219695167*^9, {3.729567364269359*^9, 
   3.729567368658201*^9}, 3.729567476742021*^9, 
   3.729573902947069*^9},ExpressionUUID->"5234949f-9843-4948-bd60-\
2d21d73bf5f7"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Alpha]E0d1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"#", ",", "0.1"}], "]"}], "/", 
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"0", ",", "0.1"}], "]"}]}]}], "}"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"\[CapitalTheta]Min", "[", "0.1", "]"}], ",", 
     RowBox[{"\[CapitalTheta]Max", "[", "0.1", "]"}], ",", 
     RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.729565750263404*^9, 3.7295657774943647`*^9}, {
  3.729566027891878*^9, 3.729566032851355*^9}, {3.729566689175939*^9, 
  3.729566694170114*^9}, {3.7295672234970284`*^9, 3.72956722593953*^9}, {
  3.729567350742083*^9, 3.729567352305723*^9}, {3.7295674712646523`*^9, 
  3.729567472216324*^9}, {3.729573887958971*^9, 
  3.729573888102055*^9}},ExpressionUUID->"5c554b5e-2bbe-474a-b69a-\
497d8eb8b177"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "200"], ",", "0.999494566322446`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "100"], ",", "0.9979798107765959`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "200"], ",", "0.9954603619074447`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "50"], ",", "0.9919439076286158`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "40"], ",", "0.9874411559290275`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "100"], ",", "0.9819657802571693`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "200"], ",", "0.9755343499744641`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "25"], ",", "0.9681662463734965`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "200"], ",", "0.959883564858787`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", "0.9507110039826914`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "200"], ",", "0.94067574211832`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "50"], ",", "0.9298073026334747`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "200"], ",", "0.9181374085040013`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "100"], ",", "0.9056998273704102`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "40"], ",", "0.8925302080991451`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "25"], ",", "0.8786659099573634`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "200"], ",", "0.8641458255477439`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "100"], ",", "0.8490101986782174`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "200"], ",", "0.8333004383598949`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", "0.8170589301338869`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "200"], ",", "0.8003288459262554`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "100"], ",", "0.7831539536190225`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "200"], ",", "0.7655784275033336`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "25"], ",", "0.7476466607516687`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "8"], ",", "0.7294030810065071`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "100"], ",", "0.7108919701365121`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "200"], ",", "0.6921572891567027`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "50"], ",", "0.6732425092480792`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "200"], ",", "0.6541904497454004`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", "0.6350431238882202`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "200"], ",", "0.6158415930545015`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "25"], ",", "0.5966258301150218`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "200"], ",", "0.5774345924625216`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "100"], ",", "0.558305305185423`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "40"], ",", "0.539273954767918`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "50"], ",", "0.5203749936120996`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "200"], ",", "0.5016412555909946`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "100"], ",", "0.48310388275558613`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "200"], ",", "0.4647922632368026`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", "0.4467339803014057`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "200"], ",", "0.42895477244448`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "100"], ",", "0.41147850432713573`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "200"], ",", "0.39432714829950305`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "50"], ",", "0.37752077618439`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "40"], ",", "0.3610775609385563`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "100"], ",", "0.3450137877551144`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "200"], ",", "0.32934387412264376`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "25"], ",", "0.3140803983158594`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "200"], ",", "0.2992341357562649`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", "0.28481410265317303`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "200"], ",", "0.2708276063110738`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "50"], ",", "0.25728030147331915`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "200"], ",", "0.24417625206039498`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "100"], ",", "0.2315179976556324`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "40"], ",", "0.2193066240916706`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "25"], ",", "0.2075418374956841`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "200"], ",", "0.19622204116198128`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "100"], ",", "0.18534441463518708`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "200"], ",", "0.1749049944057459`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", "0.16489875564250026`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "200"], ",", "0.15531969441271257`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "100"], ",", "0.14616090986882133`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "200"], ",", "0.1374146859125458`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "25"], ",", "0.12907257188019508`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "40"], ",", "0.12112546182817593`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "100"], ",", "0.11356367203371245`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"67", " ", "\[Pi]"}], "200"], ",", "0.10637701636281177`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "50"], ",", "0.09955487919491761`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"69", " ", "\[Pi]"}], "200"], ",", "0.09308628563118793`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", "0.08695996875034694`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "200"], ",", "0.08116443371276534`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "25"], ",", "0.07568801854898229`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "200"], ",", "0.07051895150344112`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "100"], ",", "0.06564540483728284`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "8"], ",", "0.06105554502560729`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "50"], ",", "0.056737579314328435`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"77", " ", "\[Pi]"}], "200"], ",", "0.05267979862972225`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "100"], ",", "0.04887061685951538`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"79", " ", "\[Pi]"}], "200"], ",", "0.0452986065481934`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", "0.04195253107083755`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"81", " ", "\[Pi]"}], "200"], ",", "0.03882137336918957`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "100"], ",", "0.035894361350967574`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"83", " ", "\[Pi]"}], "200"], ",", "0.033160990068454924`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "50"], ",", "0.03061104080545271`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "40"], ",", "0.02823459721245282`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "100"], ",", "0.02602205863884815`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"87", " ", "\[Pi]"}], "200"], ",", "0.023964150817908658`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "25"], ",", "0.022051934065404497`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "200"], ",", "0.020276809156169816`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", "0.018630521044742502`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "200"], ",", "0.017105160596553873`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "50"], ",", "0.015693164495139498`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"93", " ", "\[Pi]"}], "200"], ",", "0.014387313488650084`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "100"], ",", "0.013180729135597754`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "40"], ",", "0.012066869205524364`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"12", " ", "\[Pi]"}], "25"], ",", "0.011039521885166511`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"97", " ", "\[Pi]"}], "200"], ",", "0.010092798934858871`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "100"], ",", "0.00922112793351032`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"99", " ", "\[Pi]"}], "200"], ",", "0.008419243743592656`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", "0.00768217932029758`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"101", " ", "\[Pi]"}], "200"], ",", "0.007005255981484314`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "100"], ",", "0.006384073247311886`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"103", " ", "\[Pi]"}], "200"], ",", "0.00581449835063565`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "25"], ",", "0.005292655511420618`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "40"], ",", "0.004814915060642077`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "100"], ",", "0.004377882491503377`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"107", " ", "\[Pi]"}], "200"], ",", "0.003978387508316399`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "50"], ",", "0.003613473136141186`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"109", " ", "\[Pi]"}], "200"], ",", "0.0032803849472885062`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", "0.002976560454108452`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"111", " ", "\[Pi]"}], "200"], ",", "0.0026996187111173716`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"14", " ", "\[Pi]"}], "25"], ",", "0.0024473501635032626`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"113", " ", "\[Pi]"}], "200"], ",", "0.0022177067733985464`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "100"], ",", "0.002008792450026809`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "40"], ",", "0.0018188538049296323`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "50"], ",", "0.0016462712489611455`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"117", " ", "\[Pi]"}], "200"], ",", "0.0014895504435889848`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "100"], ",", "0.0013473141152679836`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"119", " ", "\[Pi]"}], "200"], ",", "0.0012182942382431023`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", "0.0011013245880690256`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"121", " ", "\[Pi]"}], "200"], ",", "0.0009953336654140428`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "100"], ",", "0.0008993379873050634`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"123", " ", "\[Pi]"}], "200"], ",", "0.0008124357408704835`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "50"], ",", "0.0007338007928216344`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "8"], ",", "0.0006626770463656168`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "100"], ",", "0.000598373135943276`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"127", " ", "\[Pi]"}], "200"], ",", "0.0005402574491170122`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "\[Pi]"}], "25"], ",", "0.0004877534640759568`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"129", " ", "\[Pi]"}], "200"], ",", "0.0004403353905609953`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", "0.00039752410152137015`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"131", " ", "\[Pi]"}], "200"], ",", "0.00035888334248102547`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "50"], ",", "0.0003240162054000264`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"133", " ", "\[Pi]"}], "200"], ",", "0.00029256185374582587`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"67", " ", "\[Pi]"}], "100"], ",", "0.00026419248552930687`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "40"], ",", "0.00023861052119380713`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "25"], ",", "0.00021554600345996628`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"137", " ", "\[Pi]"}], "200"], ",", "0.00019475419651329828`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"69", " ", "\[Pi]"}], "100"], ",", "0.00017601337226154398`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"139", " ", "\[Pi]"}], "200"], ",", "0.00015912277177715668`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", "0.0001439007304645843`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"141", " ", "\[Pi]"}], "200"], ",", "0.00013018295594651496`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "100"], ",", "0.0001178209481373178`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"143", " ", "\[Pi]"}], "200"], ",", "0.00010668055146142297`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"18", " ", "\[Pi]"}], "25"], ",", "0.00009664062967128564`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "40"], ",", "0.00008759185421974283`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "100"], ",", "0.00007943559763974397`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"147", " ", "\[Pi]"}], "200"], ",", "0.0000720829238770805`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "50"], ",", "0.00006545366800552463`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"149", " ", "\[Pi]"}], "200"], ",", 
     "0.000059475598225516706`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", "0.00005408365350557208`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"151", " ", "\[Pi]"}], "200"], ",", 
     "0.000049219250667493426`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "25"], ",", "0.00004482965514140784`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"153", " ", "\[Pi]"}], "200"], ",", "0.00004086741002306774`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"77", " ", "\[Pi]"}], "100"], ",", "0.000037289818453469055`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "40"], ",", "0.000034058474708854946`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "50"], ",", "0.00003113883973766053`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"157", " ", "\[Pi]"}], "200"], ",", 
     "0.000028499857209792236`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"79", " ", "\[Pi]"}], "100"], ",", "0.000026113606452994565`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"159", " ", "\[Pi]"}], "200"], ",", "0.00002395498894143181`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", "0.00002200144527327711`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"161", " ", "\[Pi]"}], "200"], ",", "0.00002023269982778072`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"81", " ", "\[Pi]"}], "100"], ",", "0.00001863053052853932`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"163", " ", "\[Pi]"}], "200"], ",", 
     "0.000017178561359236907`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "50"], ",", "0.000015862075481766872`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "40"], ",", "0.00001466784699507612`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"83", " ", "\[Pi]"}], "100"], ",", "0.000013583989547151336`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"167", " ", "\[Pi]"}], "200"], ",", 
     "0.000012599820173107269`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "25"], ",", "0.000011705736880062125`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"169", " ", "\[Pi]"}], "200"], ",", 
     "0.000010893108635286204`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "20"], ",", "0.000010154176538685405`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"171", " ", "\[Pi]"}], "200"], ",", "9.48196507480357`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "50"], ",", "8.87020244396569`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"173", " ", "\[Pi]"}], "200"], ",", "8.313249067545685`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"87", " ", "\[Pi]"}], "100"], ",", "7.806033449410001`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "8"], ",", "7.343994654893213`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"22", " ", "\[Pi]"}], "25"], ",", "6.923030740858602`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"177", " ", "\[Pi]"}], "200"], ",", "6.53945253607278`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "100"], ",", "6.1899422307396214`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"179", " ", "\[Pi]"}], "200"], ",", "5.871516288181648`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "10"], ",", "5.581492240737073`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"181", " ", "\[Pi]"}], "200"], ",", "5.317458976412268`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "100"], ",", "5.077250163115768`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"183", " ", "\[Pi]"}], "200"], ",", "4.858920493744805`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "25"], ",", "4.660724468387363`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "40"], ",", "4.481097459727177`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"93", " ", "\[Pi]"}], "100"], ",", "4.318638834733172`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"187", " ", "\[Pi]"}], "200"], ",", "4.172096930116769`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "50"], ",", "4.0403557011377085`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"189", " ", "\[Pi]"}], "200"], ",", "3.922422883339143`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "20"], ",", "3.81741952493321`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"191", " ", "\[Pi]"}], "200"], ",", "3.7245707640159074`*^-6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"24", " ", "\[Pi]"}], "25"], ",", "3.6431977397703033`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"193", " ", "\[Pi]"}], "200"], ",", "3.572710540467668`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"97", " ", "\[Pi]"}], "100"], ",", "3.51260210356747`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "40"], ",", "3.462442994687027`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "50"], ",", "3.4218770027961106`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"197", " ", "\[Pi]"}], "200"], ",", "3.3906174988127793`*^-6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"99", " ", "\[Pi]"}], "100"], ",", "3.3684445139527094`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"199", " ", "\[Pi]"}], "200"], ",", "3.355202502836141`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "3.3507987645596333`*^-6"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.729565753213623*^9, 3.729565780349905*^9}, {
   3.729566007853403*^9, 3.729566035673955*^9}, 3.7295666969101753`*^9, 
   3.729567229201481*^9, 3.729567357006032*^9, 3.729567485510611*^9, 
   3.729573921260792*^9},ExpressionUUID->"4a8e7656-d79c-4d2a-b05b-\
5d2fc4898761"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Alpha]E0d2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"#", ",", "0.2"}], "]"}], "/", 
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"0", ",", "0.2"}], "]"}]}]}], "}"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"\[CapitalTheta]Min", "[", "0.2", "]"}], ",", 
     RowBox[{"\[CapitalTheta]Max", "[", "0.2", "]"}], ",", 
     RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7295662619485617`*^9, 3.729566262139419*^9}, {
  3.729566702650711*^9, 3.729566707545973*^9}, {3.729567231095503*^9, 
  3.7295672362040043`*^9}, {3.729567344238113*^9, 3.729567346161839*^9}, {
  3.729567474976709*^9, 3.729567475808317*^9}, {3.729573891950733*^9, 
  3.729573892118032*^9}},ExpressionUUID->"93238719-5398-4494-9139-\
b929ec29c91e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "200"], ",", "0.9992214253947183`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "100"], ",", "0.9968892634968417`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "200"], ",", "0.9930141734803577`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "50"], ",", "0.987613832307531`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "40"], ",", "0.9807128031840462`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "100"], ",", "0.9723423532776544`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "200"], ",", "0.9625402225528404`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "25"], ",", "0.9513503460617566`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "200"], ",", "0.9388225324916604`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", "0.9250121021904536`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "200"], ",", "0.9099794882762635`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "50"], ",", "0.8937898047728225`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "200"], ",", "0.8765123860017289`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "100"], ",", "0.8582203016984555`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "40"], ",", "0.8389898525011209`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "25"], ",", "0.8189000505858067`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "200"], ",", "0.7980320902919934`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "100"], ",", "0.7764688135933628`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "200"], ",", "0.7542941752245598`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", "0.7315927121778426`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "200"], ",", "0.7084490221312503`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "100"], ",", "0.684947255173057`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "200"], ",", "0.6611706229402797`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "25"], ",", "0.6372009290055464`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "8"], ",", "0.6131181240231282`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "100"], ",", "0.5889998887923404`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "200"], ",", "0.5649212480163607`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "50"], ",", "0.540954217135363`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "200"], ",", "0.5171674841981918`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", "0.49362612831279973`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "200"], ",", "0.4703913757900612`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "25"], ",", "0.4475203946703125`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "200"], ",", "0.4250661279059619`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "100"], ",", "0.4030771650693283`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "40"], ",", "0.3815976520685533`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "50"], ",", "0.36066723798948963`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "200"], ",", "0.3403210578424226`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "100"], ",", "0.32058974968147524`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "200"], ",", "0.3014995042861724`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", "0.2830721453487116`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "200"], ",", "0.265325237900804`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "100"], ",", "0.2482722225403047`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "200"], ",", "0.23192257288091053`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "50"], ",", "0.21628197354834067`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "40"], ",", "0.20135251598245293`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "100"], ",", "0.1871329092763544`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "200"], ",", "0.1736187032882935`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "25"], ",", "0.16080252129906167`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "200"], ",", "0.1486742995536904`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", "0.1372215311197089`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "200"], ",", "0.12642951161119642`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "50"], ",", "0.11628158446674301`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "200"], ",", "0.10675938362598097`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "100"], ",", "0.09784307162086471`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "40"], ",", "0.08951157128139704`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "25"], ",", "0.08174267144951881`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "200"], ",", "0.07451372361077618`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "100"], ",", "0.06780110586957475`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "200"], ",", "0.06158091949479353`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", "0.05582903945168417`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "200"], ",", "0.05052128096312956`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "100"], ",", "0.04563355257119425`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "200"], ",", "0.041141995437128875`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "25"], ",", "0.03702310878265637`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "40"], ",", "0.03325386152793939`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "100"], ",", "0.029811790321070102`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"67", " ", "\[Pi]"}], "200"], ",", "0.026675084279404463`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "50"], ",", "0.02382265687418547`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"69", " ", "\[Pi]"}], "200"], ",", "0.021234205486196124`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", "0.01889025924189822`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "200"], ",", "0.01677221580658771`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "25"], ",", "0.014862367864078126`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "200"], ",", "0.013143920051791694`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "100"], ",", "0.011600997146636226`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "8"], ",", "0.010218644311516752`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "50"], ",", "0.00898282021565068`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"77", " ", "\[Pi]"}], "200"], ",", "0.007880383835137068`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "100"], ",", "0.006899075724434142`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"79", " ", "\[Pi]"}], "200"], ",", "0.0060274945257090505`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", "0.005255069452505162`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"81", " ", "\[Pi]"}], "200"], ",", "0.00457202944792358`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "100"], ",", "0.003969369676653146`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"83", " ", "\[Pi]"}], "200"], ",", "0.0034388159656962227`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "50"], ",", "0.002972787761543268`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "40"], ",", "0.002564360122757101`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "100"], ",", "0.0022072252172813532`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"87", " ", "\[Pi]"}], "200"], ",", "0.0018956537440696947`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "25"], ",", "0.0016244566495187203`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "200"], ",", "0.0013889474612856457`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", "0.0011849055159030826`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "200"], ",", "0.001008540312585388`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "50"], ",", "0.0008564571841236019`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"93", " ", "\[Pi]"}], "200"], ",", "0.0007256244370384725`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "100"], ",", "0.0006133420774147409`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "40"], ",", "0.0005172122061963912`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"12", " ", "\[Pi]"}], "25"], ",", "0.0004351111382430547`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"97", " ", "\[Pi]"}], "200"], ",", "0.0003651632731467114`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "100"], ",", "0.00030571672263756636`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"99", " ", "\[Pi]"}], "200"], ",", "0.00025532067928731695`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", "0.00021270449402326097`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"101", " ", "\[Pi]"}], "200"], ",", "0.00017675841555012882`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "100"], ",", "0.00014651593296188424`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"103", " ", "\[Pi]"}], "200"], ",", "0.00012113765342394945`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "25"], ",", "0.00009989663961360934`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "40"], ",", "0.00008216512641404618`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "100"], ",", "0.00006740253295322788`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"107", " ", "\[Pi]"}], "200"], ",", 
     "0.000055144684253388785`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "50"], ",", "0.00004499415630473387`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"109", " ", "\[Pi]"}], "200"], ",", 
     "0.000036611659101362015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", "0.000029708373891444685`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"111", " ", "\[Pi]"}], "200"], ",", 
     "0.000024039163422163932`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"14", " ", "\[Pi]"}], "25"], ",", "0.000019396577141331395`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"113", " ", "\[Pi]"}], "200"], ",", "0.00001560557700409262`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "100"], ",", "0.000012518913591704888`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "40"], ",", "0.000010013086561497957`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "50"], ",", "7.984827909031797`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"117", " ", "\[Pi]"}], "200"], ",", "6.348051045257178`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "100"], ",", "5.031213196884847`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"119", " ", "\[Pi]"}], "200"], ",", "3.975043063569008`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", "3.1305899590329807`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"121", " ", "\[Pi]"}], "200"], ",", "2.4575547839266112`*^-6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "100"], ",", "1.922867094656208`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"123", " ", "\[Pi]"}], "200"], ",", "1.4994762221365588`*^-6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "50"], ",", "1.1653278423805874`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "8"], ",", "9.025005987469585`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "100"], ",", "6.964803207692436`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"127", " ", "\[Pi]"}], "200"], ",", "5.355520787543734`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "\[Pi]"}], "25"], ",", "4.102927625618213`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"129", " ", "\[Pi]"}], "200"], ",", "3.131490859843744`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", "2.3808790610572103`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"131", " ", "\[Pi]"}], "200"], ",", "1.8030752277558052`*^-7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "50"], ",", "1.3600020092408133`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"133", " ", "\[Pi]"}], "200"], ",", "1.0215755252169098`*^-7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"67", " ", "\[Pi]"}], "100"], ",", "7.641164053730763`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "40"], ",", "5.690573916119925`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "25"], ",", "4.218961742096908`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"137", " ", "\[Pi]"}], "200"], ",", "3.113502117576891`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"69", " ", "\[Pi]"}], "100"], ",", "2.2867724680849154`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"139", " ", "\[Pi]"}], "200"], ",", "1.6713120020312112`*^-8"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "10"], ",", "1.2152822377957997`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"141", " ", "\[Pi]"}], "200"], ",", "8.79020209942356`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "100"], ",", "6.323120601112344`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"143", " ", "\[Pi]"}], "200"], ",", "4.522455281485862`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"18", " ", "\[Pi]"}], "25"], ",", "3.21525666342665`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "40"], ",", "2.271596153960426`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "100"], ",", "1.5943413457125584`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"147", " ", "\[Pi]"}], "200"], ",", "1.1112432400187742`*^-9"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "50"], ",", "7.68840981936133`*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"149", " ", "\[Pi]"}], "200"], ",", "5.277888619119895`*^-10"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "4"], ",", "3.592910806474969`*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"151", " ", "\[Pi]"}], "200"], ",", "2.42395199639247`*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "25"], ",", "1.6194795846553874`*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"153", " ", "\[Pi]"}], "200"], ",", 
     "1.0705947553922259`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"77", " ", "\[Pi]"}], "100"], ",", "6.995565283005832`*^-11"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "40"], ",", "4.5125461132846874`*^-11"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "50"], ",", "2.8691010356909698`*^-11"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"157", " ", "\[Pi]"}], "200"], ",", 
     "1.7945001903430884`*^-11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"79", " ", "\[Pi]"}], "100"], ",", "1.1013217479280113`*^-11"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"159", " ", "\[Pi]"}], "200"], ",", "6.609857587990727`*^-12"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "5"], ",", "3.861403224172172`*^-12"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"161", " ", "\[Pi]"}], "200"], ",", 
     "2.1807241819243855`*^-12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"81", " ", "\[Pi]"}], "100"], ",", "1.1777482263552091`*^-12"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"163", " ", "\[Pi]"}], "200"], ",", "5.965829932129998`*^-13"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "50"], ",", "2.7116386618851814`*^-13"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.729566268649798*^9, 3.729566709882749*^9, {3.72956723624229*^9, 
   3.729567239250842*^9}, 3.729567350208403*^9, 3.729567493223003*^9, 
   3.729573936913069*^9},ExpressionUUID->"894fdae4-7aab-4a23-9ef3-\
b13ac9f1736e"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Alpha]E0d3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"#", ",", "0.3"}], "]"}], "/", 
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"0", ",", "0.3"}], "]"}]}]}], "}"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"\[CapitalTheta]Min", "[", "0.3", "]"}], ",", 
     RowBox[{"\[CapitalTheta]Max", "[", "0.3", "]"}], ",", 
     RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7295667209307737`*^9, 3.729566723377658*^9}, {
  3.729566776511998*^9, 3.72956677722332*^9}, {3.729567242831353*^9, 
  3.729567245564191*^9}, {3.7295673377200327`*^9, 3.729567340346094*^9}, {
  3.729567479568522*^9, 3.7295674804561872`*^9}, {3.729573895030669*^9, 
  3.7295738951980247`*^9}},ExpressionUUID->"2ac2b085-9832-40c2-b77f-\
7053422c9cd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "200"], ",", "0.9990519989670749`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "100"], ",", "0.9962132200701003`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "200"], ",", "0.9914992894659214`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "50"], ",", "0.9849360964803549`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "40"], ",", "0.9765595641535681`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "100"], ",", "0.9664153318704243`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "200"], ",", "0.9545583538744221`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "25"], ",", "0.9410524184501698`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "200"], ",", "0.9259695934762548`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", "0.9093896048832104`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "200"], ",", "0.8913991552871282`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "50"], ",", "0.8720911907018293`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "200"], ",", "0.8515641237468676`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "100"], ",", "0.829921022167675`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "40"], ",", "0.8072687717543159`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "25"], ",", "0.7837172228901583`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "200"], ",", "0.7593783299809159`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "100"], ",", "0.734365292906844`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "200"], ",", "0.7087917094131199`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", "0.6827707470114192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "200"], ",", "0.6564143425143278`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "100"], ",", "0.6298324367770447`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "200"], ",", "0.6031322515839487`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "25"], ",", "0.5764176149060669`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "8"], ",", "0.5497883399809124`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "100"], ",", "0.5233396628403811`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "200"], ",", "0.49716174205310304`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "50"], ",", "0.4713392235638495`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "200"], ",", "0.44595087262285554`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", "0.4210692739124168`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "200"], ",", "0.3967606001122243`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "25"], ",", "0.37308444830900606`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "200"], ",", "0.3500937428636146`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "100"], ",", "0.32783470260760394`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "40"], ",", "0.3063468695624199`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "50"], ",", "0.285663195764525`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "200"], ",", "0.2658101842445173`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "100"], ",", "0.24680807975361482`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "200"], ",", "0.2286711044585076`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", "0.21140773353817546`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "200"], ",", "0.19502100541297565`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "100"], ",", "0.1795088612169959`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "200"], ",", "0.16486450808528821`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "50"], ",", "0.15107680086595932`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "40"], ",", "0.13813063697665895`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "100"], ",", "0.1260073593014006`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "200"], ",", "0.11468516225921863`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "25"], ",", "0.1041394964641794`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "200"], ",", "0.09434346772906281`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", "0.08526822653434861`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "200"], ",", "0.07688334448222921`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "50"], ",", "0.06915717467388252`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "200"], ",", "0.06205719337963152`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "100"], ",", "0.05555032080780547`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "40"], ",", "0.049603219212618885`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "25"], ",", "0.04418256700694662`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "200"], ",", "0.03925530795692181`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "100"], ",", "0.034788874926387395`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "200"], ",", "0.03075138800570106`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", "0.027111827197648247`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "200"], ",", "0.02384018014000033`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "100"], ",", "0.020907565617508728`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "200"], ",", "0.018286333854268248`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "25"], ",", "0.015950144779685933`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "40"], ",", "0.013874025627699979`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "100"], ",", "0.012034409360012042`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"67", " ", "\[Pi]"}], "200"], ",", "0.010409155500955499`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "50"], ",", "0.008977555036013853`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"69", " ", "\[Pi]"}], "200"], ",", "0.007720321059840129`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", "0.006619566865429553`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "200"], ",", "0.005658773146482381`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "25"], ",", "0.0048227389817835685`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "200"], ",", "0.00409756097326464`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "100"], ",", "0.0034705322883814777`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "8"], ",", "0.0029301131670043455`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "50"], ",", "0.002465858522050849`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"77", " ", "\[Pi]"}], "200"], ",", "0.002068351377837713`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "100"], ",", "0.001729135063990667`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"79", " ", "\[Pi]"}], "200"], ",", "0.0014406451199781207`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", "0.0011961417479813058`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"81", " ", "\[Pi]"}], "200"], ",", "0.0009896435362276924`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "100"], ",", "0.0008158630628351661`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"83", " ", "\[Pi]"}], "200"], ",", "0.0006701448831110833`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "50"], ",", "0.0005484063023237271`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "40"], ",", "0.0004470812421635668`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "100"], ",", "0.0003630674231266664`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"87", " ", "\[Pi]"}], "200"], ",", "0.00029367700734750867`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "25"], ",", "0.00023659077722785598`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "200"], ",", "0.00018981586460522197`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", "0.00015164699306096055`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "200"], ",", "0.0001206311520203614`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "50"], ",", "0.00009553558515868228`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"93", " ", "\[Pi]"}], "200"], ",", "0.00007531894681388128`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "100"], ",", "0.000059105458060426446`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "40"], ",", "0.000046161878206897605`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"12", " ", "\[Pi]"}], "25"], ",", "0.00003587709709924383`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"97", " ", "\[Pi]"}], "200"], ",", "0.000027744148082990457`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "100"], ",", "0.000021344440144884923`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"99", " ", "\[Pi]"}], "200"], ",", "0.000016334009976433975`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", "0.00001243159986516565`"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"101", " ", "\[Pi]"}], "200"], ",", "9.408374847117195`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "100"], ",", "7.0791019129314074`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"103", " ", "\[Pi]"}], "200"], ",", "5.294624765335183`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "25"], ",", "3.935479245083222`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "40"], ",", "2.9065066960730864`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "100"], ",", "2.13233490202503`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"107", " ", "\[Pi]"}], "200"], ",", "1.553608522216604`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "50"], ",", "1.123862957143508`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"109", " ", "\[Pi]"}], "200"], ",", "8.069471076114538`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", "5.749114159677346`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"111", " ", "\[Pi]"}], "200"], ",", "4.062877973898516`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"14", " ", "\[Pi]"}], "25"], ",", "2.846975174115779`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"113", " ", "\[Pi]"}], "200"], ",", "1.9773171332192922`*^-7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "100"], ",", "1.360570804568633`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "40"], ",", "9.270625872983339`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "50"], ",", "6.251868525700576`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"117", " ", "\[Pi]"}], "200"], ",", "4.1703163352988654`*^-8"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "100"], ",", "2.749818336111965`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"119", " ", "\[Pi]"}], "200"], ",", "1.791016975672609`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", "1.1513378345813696`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"121", " ", "\[Pi]"}], "200"], ",", "7.298185247772051`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "100"], ",", "4.557053457461999`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"123", " ", "\[Pi]"}], "200"], ",", "2.799589172695147`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "50"], ",", "1.6898620104442051`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "8"], ",", "1.0006104348727065`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "100"], ",", "5.801318456341355`*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"127", " ", "\[Pi]"}], "200"], ",", 
     "3.2860715426598956`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "\[Pi]"}], "25"], ",", "1.8136920581452887`*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"129", " ", "\[Pi]"}], "200"], ",", "9.722559661853153`*^-11"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "20"], ",", "5.041759679806923`*^-11"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"131", " ", "\[Pi]"}], "200"], ",", 
     "2.5162342463395392`*^-11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "50"], ",", "1.2005897636630594`*^-11"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"133", " ", "\[Pi]"}], "200"], ",", 
     "5.4275677510982325`*^-12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"67", " ", "\[Pi]"}], "100"], ",", "2.29539264530095`*^-12"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "40"], ",", "8.908842363263393`*^-13"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "25"], ",", "3.073886870125101`*^-13"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"137", " ", "\[Pi]"}], "200"], ",", "8.861720323589589`*^-14"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"69", " ", "\[Pi]"}], "100"], ",", "1.791483477152822`*^-14"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.729566725332438*^9, 3.7295667791531754`*^9, 
  3.729567247684293*^9, 3.729567343447392*^9, 3.729567498845183*^9, 
  3.72957394910178*^9},ExpressionUUID->"1214380f-f202-43dd-aa24-8bcd76cb569b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Alpha]E0d4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"#", ",", "0.4"}], "]"}], "/", 
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"0", ",", "0.4"}], "]"}]}]}], "}"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"\[CapitalTheta]Min", "[", "0.4", "]"}], ",", 
     RowBox[{"\[CapitalTheta]Max", "[", "0.4", "]"}], ",", 
     RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7295667290032263`*^9, 3.729566732625524*^9}, {
  3.729566781447748*^9, 3.729566782335342*^9}, {3.729567263919056*^9, 
  3.729567266523881*^9}, {3.7295673324718103`*^9, 3.7295673346580887`*^9}, {
  3.72956748368047*^9, 3.729567484360162*^9}, {3.7295738978703413`*^9, 
  3.729573898029978*^9}},ExpressionUUID->"06ed24db-8a7c-4c7e-8ec1-\
c99e48d73dcc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "200"], ",", "0.9989390062027524`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "100"], ",", "0.995762527670538`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "200"], ",", "0.9904900091077765`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "50"], ",", "0.9831536462843424`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "40"], ",", "0.9737980708670441`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "100"], ",", "0.9624799150112227`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "200"], ",", "0.9492672614245835`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "25"], ",", "0.934238986089963`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "200"], ",", "0.9174840021881143`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", "0.8991004149830684`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "200"], ",", "0.8791945984946318`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "50"], ",", "0.857880205677143`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "200"], ",", "0.8352771245300045`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "100"], ",", "0.8115103930834036`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "40"], ",", "0.7867090865177244`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "25"], ",", "0.7610051897928123`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "200"], ",", "0.7345324690792328`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "100"], ",", "0.7074253550073857`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "200"], ",", "0.6798178502869209`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", "0.6518424736122117`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "200"], ",", "0.6236292509713882`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "100"], ",", "0.5953047645373211`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "200"], ",", "0.5669912682531427`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "25"], ",", "0.5388058780572782`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "8"], ",", "0.5108598434430093`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "100"], ",", "0.4832579057393315`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "200"], ",", "0.4560977471556836`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "50"], ",", "0.4294695332769379`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "200"], ",", "0.4034555503491537`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", "0.3781299373822254`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "200"], ",", "0.35355851183384723`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "25"], ",", "0.32979868644871135`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "200"], ",", "0.3068994737234147`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "100"], ",", "0.28490157346713907`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "40"], ",", "0.2638375380414582`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "50"], ",", "0.2437320091004095`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "200"], ",", "0.22460201901964347`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "100"], ",", "0.20645734970717128`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "200"], ",", "0.18930094112738965`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", "0.17312934164567254`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "200"], ",", "0.15793319220802957`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "100"], ",", "0.14369773640440164`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "200"], ",", "0.1304033486170275`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "50"], ",", "0.11802607271775306`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "40"], ",", "0.1065381641391809`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "100"], ",", "0.09590862859218853`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "200"], ",", "0.08610375122347212`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "25"], ",", "0.07708761058793868`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "200"], ",", "0.06882257243815777`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", "0.06126975899278217`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "200"], ",", "0.05438949002431645`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "50"], ",", "0.048141692791129946`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "200"], ",", "0.04248627851649674`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "100"], ",", "0.037383483777940964`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "40"], ",", "0.03279417580291242`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "25"], ",", "0.028680121262911775`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "200"], ",", "0.025004218710390845`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "100"], ",", "0.021730695304801886`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "200"], ",", "0.018825268921401354`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", "0.016255277125809316`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "200"], ",", "0.01398977482681686`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "100"], ",", "0.011999602689135188`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "200"], ",", "0.010257428597325388`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "25"], ",", "0.00873776461385456`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "40"], ",", "0.007416961970822218`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "100"], ",", "0.006273186680000049`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"67", " ", "\[Pi]"}], "200"], ",", "0.0052863783437212385`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "50"], ",", "0.004438194704609353`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"69", " ", "\[Pi]"}], "200"], ",", "0.003711944390369356`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", "0.0030925101962631`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "200"], ",", "0.0025662651079914464`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "25"], ",", "0.0021209831069502827`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "200"], ",", "0.0017457466235592295`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "100"], ",", "0.0014308523176307414`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "8"], ",", "0.001167716672290058`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "50"], ",", "0.0009487826940804728`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"77", " ", "\[Pi]"}], "200"], ",", "0.0007674288204616636`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "100"], ",", "0.0006178809502783766`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"79", " ", "\[Pi]"}], "200"], ",", "0.0004951283357922779`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", "0.00039484333802181223`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"81", " ", "\[Pi]"}], "200"], ",", "0.00031330900646508065`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "100"], ",", "0.00024734559475658485`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"83", " ", "\[Pi]"}], "200"], ",", "0.00019424884486959096`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "50"], ",", "0.00015173021174154835`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "40"], ",", "0.00011786309142589009`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "100"], ",", "0.00009103421317536871`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"87", " ", "\[Pi]"}], "200"], ",", "0.00006990000580614971`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "25"], ",", "0.00005334769806581329`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "200"], ",", "0.000040460874667793816`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", "0.000030489183007762755`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "200"], ",", "0.00002282186910627246`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "50"], ",", "0.00001696481374391599`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"93", " ", "\[Pi]"}], "200"], ",", "0.00001252073978151691`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "100"], ",", "9.17226802604457`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "40"], ",", "6.66751050473594`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"12", " ", "\[Pi]"}], "25"], ",", "4.807905513106516`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"97", " ", "\[Pi]"}], "200"], ",", "3.4380172678646233`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "100"], ",", "2.437043488839686`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"99", " ", "\[Pi]"}], "200"], ",", "1.711795932297468`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", "1.1909410937645423`*^-6"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"101", " ", "\[Pi]"}], "200"], ",", "8.203103981224875`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "100"], ",", "5.591107149416084`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"103", " ", "\[Pi]"}], "200"], ",", "3.76886598440145`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "25"], ",", "2.511049704246362`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "40"], ",", "1.6525084351700005`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "100"], ",", "1.0733899896727956`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"107", " ", "\[Pi]"}], "200"], ",", "6.876123123461691`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "50"], ",", "4.3401847107551255`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"109", " ", "\[Pi]"}], "200"], ",", "2.696560075224167`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", "1.647223172999181`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"111", " ", "\[Pi]"}], "200"], ",", "9.880349417921714`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"14", " ", "\[Pi]"}], "25"], ",", "5.8106897905753955`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"113", " ", "\[Pi]"}], "200"], ",", "3.344884311869875`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "100"], ",", "1.8809547740809114`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "40"], ",", "1.0309104537784362`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "50"], ",", "5.491984675289391`*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"117", " ", "\[Pi]"}], "200"], ",", 
     "2.8346083593798034`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "100"], ",", "1.411893088858948`*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"119", " ", "\[Pi]"}], "200"], ",", "6.753776519868261`*^-11"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", "3.0837215791983556`*^-11"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"121", " ", "\[Pi]"}], "200"], ",", 
     "1.3334254556595868`*^-11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "100"], ",", "5.40362850797079`*^-12"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"123", " ", "\[Pi]"}], "200"], ",", 
     "2.0227792474470936`*^-12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "50"], ",", "6.848741127033153`*^-13"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "8"], ",", "2.0290512428286978`*^-13"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "100"], ",", "4.960646343823418`*^-14"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"127", " ", "\[Pi]"}], "200"], ",", "8.792737104344089`*^-15"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"16", " ", "\[Pi]"}], "25"], ",", "5.93149452852911`*^-16"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.729566734435397*^9, 3.729566784077282*^9, 
  3.729567268474093*^9, 3.729567337559643*^9, 3.729567504197164*^9, 
  3.729573960676054*^9},ExpressionUUID->"e2574af4-93dd-43da-bac5-\
40d38e83f28b"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Alpha]E0d5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"#", ",", "0.5"}], "]"}], "/", 
       RowBox[{"P\[Alpha]", "[", 
        RowBox[{"0", ",", "0.5"}], "]"}]}]}], "}"}], "&"}], "/@", 
   RowBox[{"Range", "[", 
    RowBox[{
     RowBox[{"\[CapitalTheta]Min", "[", "0.5", "]"}], ",", 
     RowBox[{"\[CapitalTheta]Max", "[", "0.5", "]"}], ",", 
     RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7295667384186077`*^9, 3.729566741313488*^9}, {
  3.7295667851276817`*^9, 3.7295667856153173`*^9}, {3.7295672703920803`*^9, 
  3.729567319722283*^9}, {3.7295674877924137`*^9, 3.7295674884241133`*^9}, {
  3.7295739006303387`*^9, 
  3.729573900813981*^9}},ExpressionUUID->"2c4b4c6e-d92c-4058-b461-\
f37ab417d42e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "200"], ",", "0.9988605386013424`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "100"], ",", "0.9954496205791997`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "200"], ",", "0.9897895664485342`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "50"], ",", "0.9819173181354311`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "40"], ",", "0.9718840543726696`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "100"], ",", "0.9597546597755547`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "200"], ",", "0.9456070549644172`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "25"], ",", "0.9295313969898445`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "200"], ",", "0.911629161046825`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "20"], ",", "0.8920121160103799`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "200"], ",", "0.8708012076618159`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "50"], ",", "0.8481253645788411`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "200"], ",", "0.8241202425230124`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "100"], ",", "0.7989269237566916`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "40"], ",", "0.772690588057748`"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "25"], ",", "0.7455591722682656`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "200"], ",", "0.7176820350198863`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "100"], ",", "0.6892086428281164`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "200"], ",", "0.6602872930573339`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "10"], ",", "0.6310638883410904`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "200"], ",", "0.6016807759213227`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "100"], ",", "0.5722756640696532`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "200"], ",", "0.5429806262994402`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "25"], ",", "0.5139212024988832`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "8"], ",", "0.48521560444491973`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "100"], ",", "0.4569740314236402`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "200"], ",", "0.42929809992068557`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "50"], ",", "0.4022803895832837`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "200"], ",", "0.3760041059265142`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "20"], ",", "0.3505428585874179`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "200"], ",", "0.32596055234949434`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[Pi]"}], "25"], ",", "0.3023113866906481`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "200"], ",", "0.27963995826985083`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "100"], ",", "0.2579814595813699`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "40"], ",", "0.23736196598242387`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "50"], ",", "0.2177988024526281`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "200"], ",", "0.1993009807771093`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "100"], ",", "0.18186969736326558`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "200"], ",", "0.16549888160295526`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "5"], ",", "0.15017578457261885`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "200"], ",", "0.1358815979166586`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "100"], ",", "0.12259209297365456`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "200"], ",", "0.1102782705671119`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "50"], ",", "0.098907012378243`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "40"], ",", "0.08844172542980822`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "100"], ",", "0.07884297191974632`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "200"], ",", "0.07006907743178287`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], "25"], ",", "0.06207671139795479`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "200"], ",", "0.05482143457572977`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "4"], ",", "0.04825820921102819`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "200"], ",", "0.04234186846981707`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "50"], ",", "0.03702754261811994`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "200"], ",", "0.03227104029772534`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "100"], ",", "0.028029184068734503`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "40"], ",", "0.024260100158508803`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "25"], ",", "0.020923463059550597`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "200"], ",", "0.017980696248672007`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "100"], ",", "0.015395130850676479`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "200"], ",", "0.013132124538139703`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "10"], ",", "0.011159143343087055`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "200"], ",", "0.009445809356706369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], "100"], ",", "0.007963917511687882`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "\[Pi]"}], "200"], ",", "0.006687424781921015`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Pi]"}], "25"], ",", "0.005592415200933549`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "40"], ",", "0.004657044099656349`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"33", " ", "\[Pi]"}], "100"], ",", "0.0038614649026479796`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"67", " ", "\[Pi]"}], "200"], ",", "0.0031877417073565826`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "50"], ",", "0.0026197507111963133`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"69", " ", "\[Pi]"}], "200"], ",", "0.00214307335427411`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], "20"], ",", "0.0017448838195774298`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"71", " ", "\[Pi]"}], "200"], ",", "0.0014138332851680573`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "25"], ",", "0.0011399330619083269`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"73", " ", "\[Pi]"}], "200"], ",", "0.0009144384824161987`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"37", " ", "\[Pi]"}], "100"], ",", "0.0007297351386491429`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "8"], ",", "0.0005792288023557957`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "50"], ",", "0.0004572401094582113`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"77", " ", "\[Pi]"}], "200"], ",", "0.0003589048502642568`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"39", " ", "\[Pi]"}], "100"], ",", "0.000280080485484183`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"79", " ", "\[Pi]"}], "200"], ",", "0.00021725930575533406`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "5"], ",", "0.00016748847142156585`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"81", " ", "\[Pi]"}], "200"], ",", "0.00012829701060891786`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"41", " ", "\[Pi]"}], "100"], ",", "0.00009762971747814635`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"83", " ", "\[Pi]"}], "200"], ",", "0.00007378777863181369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "50"], ",", "0.00005537578319714806`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "\[Pi]"}], "40"], ",", "0.00004125528044304782`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"43", " ", "\[Pi]"}], "100"], ",", "0.000030503188558415446`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"87", " ", "\[Pi]"}], "200"], ",", "0.000022376451489133373`"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "25"], ",", "0.000016281061565691048`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", "\[Pi]"}], "200"], ",", "0.00001174559643852996`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", "\[Pi]"}], "20"], ",", "8.398711506638393`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"91", " ", "\[Pi]"}], "200"], ",", "5.95014753393369`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "50"], ",", "4.174832578589659`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"93", " ", "\[Pi]"}], "200"], ",", "2.8996822829359077`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"47", " ", "\[Pi]"}], "100"], ",", "1.9927313811699023`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], "40"], ",", "1.3542605501964101`*^-6"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"12", " ", "\[Pi]"}], "25"], ",", "9.096152146701491`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"97", " ", "\[Pi]"}], "200"], ",", "6.034455720323411`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"49", " ", "\[Pi]"}], "100"], ",", "3.951290679805087`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"99", " ", "\[Pi]"}], "200"], ",", "2.5516714999961387`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "2"], ",", "1.6237684822215607`*^-7"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"101", " ", "\[Pi]"}], "200"], ",", "1.017242243834256`*^-7"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"51", " ", "\[Pi]"}], "100"], ",", "6.267077198087977`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"103", " ", "\[Pi]"}], "200"], ",", "3.792534122882569`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"13", " ", "\[Pi]"}], "25"], ",", "2.251309504706513`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"21", " ", "\[Pi]"}], "40"], ",", "1.3089448661377344`*^-8"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"53", " ", "\[Pi]"}], "100"], ",", "7.441036250727683`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"107", " ", "\[Pi]"}], "200"], ",", "4.127656847992629`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], "50"], ",", "2.229079466573798`*^-9"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"109", " ", "\[Pi]"}], "200"], ",", "1.1687500914009579`*^-9"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "\[Pi]"}], "20"], ",", "5.93060760737791`*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"111", " ", "\[Pi]"}], "200"], ",", "2.901290242829141`*^-10"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"14", " ", "\[Pi]"}], "25"], ",", "1.3619912148737056`*^-10"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"113", " ", "\[Pi]"}], "200"], ",", "6.100311687874939`*^-11"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"57", " ", "\[Pi]"}], "100"], ",", "2.588109784558305`*^-11"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"23", " ", "\[Pi]"}], "40"], ",", "1.0304266058184246`*^-11"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"29", " ", "\[Pi]"}], "50"], ",", "3.802574934733812`*^-12"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"117", " ", "\[Pi]"}], "200"], ",", 
     "1.2786279140609827`*^-12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"59", " ", "\[Pi]"}], "100"], ",", "3.821516724745225`*^-13"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"119", " ", "\[Pi]"}], "200"], ",", "9.765821717346532`*^-14"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[Pi]"}], "5"], ",", "1.9939639129961338`*^-14"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"121", " ", "\[Pi]"}], "200"], ",", 
     "2.8133275784991057`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"61", " ", "\[Pi]"}], "100"], ",", "1.5724633008405026`*^-16"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7295667430714617`*^9, 3.729566787318557*^9, 3.7295672742591743`*^9, {
   3.729567310073305*^9, 3.729567322689323*^9}, 3.7295675093662786`*^9, 
   3.729573971944002*^9},ExpressionUUID->"4181ea82-8e17-4ada-b21a-\
12b52e32717d"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "P\[Alpha]E0", ",", "P\[Alpha]E0d1", ",", "P\[Alpha]E0d2", ",", 
       "P\[Alpha]E0d3", ",", "P\[Alpha]E0d4", ",", "P\[Alpha]E0d5"}], "}"}], 
     ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.006", "]"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<E=0    MV/fm\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<E=0.1 MV/fm\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<E=0.2 MV/fm\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<E=0.3 MV/fm\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<E=0.4 MV/fm\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<E=0.5 MV/fm\>\"", ",", 
            RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.13", ",", "0.72"}], "}"}]}], "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[CapitalTheta] (rad)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[OverscriptBox[\(P\), \(~\)], \(\[Alpha]\)]\)(\
\[CapitalTheta])/\!\(\*SubscriptBox[OverscriptBox[\(P\), \(~\)], \
\(\[Alpha]\)]\)(0)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72956728057406*^9, 3.729567289346507*^9}, {
  3.729567376817401*^9, 3.729567450400502*^9}, {3.7295675565128117`*^9, 
  3.729567556863591*^9}, {3.7295676071682253`*^9, 3.7295676246321793`*^9}, {
  3.729567658335582*^9, 3.7295677094774723`*^9}, {3.729573783070615*^9, 
  3.729573804879554*^9}, {3.729574093140704*^9, 3.729574116969285*^9}, {
  3.729574328169261*^9, 3.729574462337834*^9}, {3.729574818283141*^9, 
  3.729574822764502*^9}, {3.729575301131152*^9, 
  3.7295753061761436`*^9}},ExpressionUUID->"6a344867-6b39-41bd-baa3-\
ca27a0168ce0"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{}, {}, 
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.0055000000000000005`], Thickness[0.006], LineBox[CompressedData["
1:eJxd1QtQlFUUB/BFHiGiDoyFJAaoPKJESwlQHipk+GAElEBkACEEJMAikeQl
4egQjCFDGpSiiIKOqaWSKSgiaCCjIoo8XHnDwvJYVFZ5Ws2Zzn+6O7Oz85vd
/b57zz3n/xkHRnkET5FIJJX/vP/9FF/vmull3ng7w/H/PsYuuDpvS65RofD9
BXaL4peYRXMuCb+/wo7YW+g407RY+H8pe2Kaz95ds8uE65Wzbz1uDu2ee1u4
/l/s73ODXb3mVwn3q2a7hck/umN+T7j/A3Zatk3aHL0aYT0P2VGJcQm1+rXC
+h6xPYKuR6UZPBbWW8e2clEJdDJ8Iqy/nj17ofOmMeMGYT+N7DGd/asvLmgS
9veU3aystAk3kwr7fcYua9L+YL5Fs7D/FvbGloIDEYdahHq0sss9KvdXHm4V
6tPG/qSid49JdptQr3bs11p7d3JOu1C/Drb+mYXR0p87hHp2Yj0GG760PdIp
1LeLPX5gR/CPR7uEenezI1Uy/YZyu4X6y1C/6Itersdlwnn0sN27HrmdzusR
zqcX6/FWrlHP7xXOS85eelfPaetJuXB+fexT9rZ2Jaf6hPPsx3ou+FjpF/YL
5zvATp0Xb7nz9IBw3oNYT9YRs5ozg8L5K9hFKf4Z73wOUz/Ag3aK9PI6mPpj
iG2u3JP6tRdM/QJvPa+zz6gepv55zs4OzfvunjdM/QQ/NF6SFN8AU3+9YE9r
uhVn4QNTv8HOWZti6xth6r+X7ATXzm/2bYGpH+HLGjFfLX0KU38OswduaES2
+cLUr7DZt4e3Z0hh6l8lO+Bj8xAHP5j6Gc6WXwnqewZTf79i1+SvCcjxh6nf
YS2/Rl+XFpj6/zXbSS98szIApnmA4x+Meea3wjQfI6hParqHRyBM8wL3r5q7
QdIO0/yMsk3Hf113LgimeYL9Lzu4+HbANF9j7J8i7ztrBcM0b3CNWcDKK50w
zd846tOqsN+2DaZ5hFflJC+b1Q3TfE6w4zbqWpeFwDSv8CXtE0t2yGCa30nU
p2LJ4vfCYJpn2DSp/MPqHpjm+w3bz8bz/d3bYZp3+PBQp4m5HKb5l6z4z6Ge
y3XkVjDlAaz2e8rMVTEw5QN8fEb19OwimPICtg+fpa1QwpQfKuzGO75an1nD
lCdwzIKTmkd3wZQvsG5yv8bwHzDlDXxeaqW+/jVM+TOFvW5ZouoJG5jyCJYd
uq0yGgtTPsF7X8yQuP8JU17BRm5ekwUjMOWXKrvkbO74pC1MeQZvniob9dwN
U77ByuDFI2evwpR3cGZZ7CvVMZjyT41taXhz2Gc5THkI342b+vK3OJjyEQ6p
d3+uWQxTXsJqVjkK/3GY8lOdfexg20CRHUx5CtsNWPRPT4ApX+GGtdHyL0pg
ylt4Z8G1nmsTMOWvBltXTU2m6wBTHsPnAtZ3hSXClM/w2pKsjtLrMOU13K0v
bdN7A1N+v8VOiTFpjXSEKc9ho9qI5ookmPIdLl5UJDUohSnvYe/0yaZoiSab
8h8elq1urFoB0/MAPvjpD/XGyTA9H2DLvCd1sTdhel7AVZOGj++rTGXT8wP+
G0En4Ho=
        "]]}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.0055000000000000005`], Thickness[0.006], LineBox[CompressedData["
1:eJxdlXk4VVsfx885jmPITObMw6GSkkjyW+KKUqR6SRJFqGikMmtQ0u3KLeKW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        "]]}, 
      {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
       0.0055000000000000005`], Thickness[0.006], LineBox[CompressedData["
1:eJxdlHk0Vt0ex88zpBKhJFMZ46nIPKvfQUKDDEm8LqIBDSpec6OpUvJWNyoZ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        "]]}, 
      {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
       0.0055000000000000005`], Thickness[0.006], LineBox[CompressedData["
1:eJxdlHs4lGkfx2fsGmLIaTKinJkUjUyh4jeL9x3tpnp13LKIhFpSUpjkULFW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        "]]}, 
      {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
       0.0055000000000000005`], Thickness[0.006], LineBox[CompressedData["
1:eJxdk3s4VOsex4dsFdNFW4bc76OL2yS3+JE5bSk7VOzkcd0qipLIcadOdJQU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        "]]}, 
      {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
       0.0055000000000000005`], Thickness[0.006], LineBox[CompressedData["
1:eJxdk300VPkfx4fysCi0hJXn5zQk1NTio9j96Xhqhzar+TFYaXtAq41ftBGR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        
        "]]}}, {}, {}, {}, {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"E=0    MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.1 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.2 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.3 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.4 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.5 MV/fm\"", FontSize -> 32, StripOnInput -> False]},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.099], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.108]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.006`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.006`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.006`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.006`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.006`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.006`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.13, 0.72}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, -39.02983475418405},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"\[CapitalTheta] (rad)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(P\\), \\(~\\)], \
\\(\[Alpha]\\)]\\)(\[CapitalTheta])/\\!\\(\\*SubscriptBox[OverscriptBox[\\(P\\\
), \\(~\\)], \\(\[Alpha]\\)]\\)(0)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->FrontEndValueCache[{{
       Charting`ScaledTicks[{Log, Exp}], 
       Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Automatic, Automatic}}, {{{{-29.933606208922594`, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "13"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
           TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-6.907755278982137, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "3"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
           TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-41.44653167389282, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-39.14394658089878, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-32.23619130191664, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-20.72326583694641, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-16.11809565095832, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.210340371976182, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-4.605170185988091, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.302585092994046, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}, {{-29.933606208922594`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-18.420680743952367`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-6.907755278982137, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-41.44653167389282, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-39.14394658089878, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-34.538776394910684`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-32.23619130191664, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-20.72326583694641, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-16.11809565095832, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-13.815510557964274`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-11.512925464970229`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-9.210340371976182, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-4.605170185988091, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-2.3025850929940455`, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {0., 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {2.302585092994046, 
         FormBox[
          TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {Automatic, Automatic}}],
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->FrontEndValueCache[{Automatic, 
      Charting`ScaledTickValues[{Log, Exp}]}, {
     Automatic, {{-29.933606208922594`, 
        Directive[
         AbsoluteThickness[0.1]]}, {-18.420680743952367`, 
        Directive[
         AbsoluteThickness[0.1]]}, {-6.907755278982137, 
        Directive[
         AbsoluteThickness[0.1]]}}}],
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1267.98828125, Automatic},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Exp[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Exp[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 3.141592653589793}, {-38.41031356760969, 0.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, 
     Charting`ScaledTicks[{Log, Exp}]}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6], 
          Thickness[0.006]], 
         Line[CompressedData["
1:eJxd1QtQlFUUB/BFHiGiDoyFJAaoPKJESwlQHipk+GAElEBkACEEJMAikeQl
4egQjCFDGpSiiIKOqaWSKSgiaCCjIoo8XHnDwvJYVFZ5Ws2Zzn+6O7Oz85vd
/b57zz3n/xkHRnkET5FIJJX/vP/9FF/vmull3ng7w/H/PsYuuDpvS65RofD9
BXaL4peYRXMuCb+/wo7YW+g407RY+H8pe2Kaz95ds8uE65Wzbz1uDu2ee1u4
/l/s73ODXb3mVwn3q2a7hck/umN+T7j/A3Zatk3aHL0aYT0P2VGJcQm1+rXC
+h6xPYKuR6UZPBbWW8e2clEJdDJ8Iqy/nj17ofOmMeMGYT+N7DGd/asvLmgS
9veU3aystAk3kwr7fcYua9L+YL5Fs7D/FvbGloIDEYdahHq0sss9KvdXHm4V
6tPG/qSid49JdptQr3bs11p7d3JOu1C/Drb+mYXR0p87hHp2Yj0GG760PdIp
1LeLPX5gR/CPR7uEenezI1Uy/YZyu4X6y1C/6Itersdlwnn0sN27HrmdzusR
zqcX6/FWrlHP7xXOS85eelfPaetJuXB+fexT9rZ2Jaf6hPPsx3ou+FjpF/YL
5zvATp0Xb7nz9IBw3oNYT9YRs5ozg8L5K9hFKf4Z73wOUz/Ag3aK9PI6mPpj
iG2u3JP6tRdM/QJvPa+zz6gepv55zs4OzfvunjdM/QQ/NF6SFN8AU3+9YE9r
uhVn4QNTv8HOWZti6xth6r+X7ATXzm/2bYGpH+HLGjFfLX0KU38OswduaES2
+cLUr7DZt4e3Z0hh6l8lO+Bj8xAHP5j6Gc6WXwnqewZTf79i1+SvCcjxh6nf
YS2/Rl+XFpj6/zXbSS98szIApnmA4x+Meea3wjQfI6hParqHRyBM8wL3r5q7
QdIO0/yMsk3Hf113LgimeYL9Lzu4+HbANF9j7J8i7ztrBcM0b3CNWcDKK50w
zd846tOqsN+2DaZ5hFflJC+b1Q3TfE6w4zbqWpeFwDSv8CXtE0t2yGCa30nU
p2LJ4vfCYJpn2DSp/MPqHpjm+w3bz8bz/d3bYZp3+PBQp4m5HKb5l6z4z6Ge
y3XkVjDlAaz2e8rMVTEw5QN8fEb19OwimPICtg+fpa1QwpQfKuzGO75an1nD
lCdwzIKTmkd3wZQvsG5yv8bwHzDlDXxeaqW+/jVM+TOFvW5ZouoJG5jyCJYd
uq0yGgtTPsF7X8yQuP8JU17BRm5ekwUjMOWXKrvkbO74pC1MeQZvniob9dwN
U77ByuDFI2evwpR3cGZZ7CvVMZjyT41taXhz2Gc5THkI342b+vK3OJjyEQ6p
d3+uWQxTXsJqVjkK/3GY8lOdfexg20CRHUx5CtsNWPRPT4ApX+GGtdHyL0pg
ylt4Z8G1nmsTMOWvBltXTU2m6wBTHsPnAtZ3hSXClM/w2pKsjtLrMOU13K0v
bdN7A1N+v8VOiTFpjXSEKc9ho9qI5ookmPIdLl5UJDUohSnvYe/0yaZoiSab
8h8elq1urFoB0/MAPvjpD/XGyTA9H2DLvCd1sTdhel7AVZOGj++rTGXT8wP+
G0En4Ho=
          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6], 
          Thickness[0.006]], 
         Line[CompressedData["
1:eJxdlXk4VVsfx885jmPITObMw6GSkkjyW+KKUqR6SRJFqGikMmtQ0u3KLeKW
TFe6t+gW6ir2MlRoJJkyz5IyEwdv77PXX+9+nv3s5/fsvdf6Dd/vZ6nvO+Lk
zWIwGJU/7/89//9S1JWLpxbHQVJk2th4HKLoOBX81QLrhuI8qLuFGrvvqGVD
6NFu0/n04+T9QxAQlNldHRdJtQ/fClqhlAf8l0oeaXfGkO+fwuR3T3ZBejzl
fz4bxHWew4LucQfbPUnkfwzzRr+y9salUnOLXM+fki8FvptCVecnM8l65cDT
DCkX7bhHlX1q8+1b8hIEWLFWIw65ZP0KYOqrfIhPe0RdvuO9xVmzCgQD1ys5
tuST/d7A5MklD/V3/0s5+g2ufMV9B5x5aVNlpSKy/weIyp/+cvUqpmKTTGOV
5KohYvkJyesPS0k+NRA+kHgjaaycOhIeEvZR4SOw9lsb/+H8iuRXC7M+hl7X
myspp/3FR2KVP8FM/qBd5Nk3JN86WLAsonbZvaeMbZn7rFTrIUJs1d1f5atJ
/g0QkdZ8o+1WDSW/3HrHrHojIHGFW3dW1pJ6miAyUT28qu4TNSt50eax1meI
XFtd43alntTXDPi31aztTo1U22Sl6SHdFmAMCFnf434m9bYCSjdM2S3eQpV+
Flmqqd8GJbYCXd6cNlJ/O6TKNtd3RLdT29vvXvVPaIeSlWbGT+M7SD86oMN6
a+rjrE6q3KnyYmViB1AZh+KrS7tIfzqBEX35gHhfN7XmxZdI7aROUHNGLgel
e0m/ugD75pxt29hH3TURCY5K7gLG3QNth873k/51g5q9zS8ilQOUwl/LT7T8
0Q3t1jY+RYsHST97YF7T8mPIwa9UrLLD4bW3e8DSLWfY6tUQ6W8vlKQ7LUgu
+07xrh71vpHSCw+TRoWP2Q+TfveBY9MOiQbOCBXAjHcfudMHHg4L39e9GCH9
7weJtiMnki+OUm0nHjtvSeuHVO8c+5EtY2QeAyBRFbXYQn6c2tZb63gvfQAY
LSlbw3vHyXy+AK784J77dIIqc5m048/8AsNzivHvrk6SeQ2CRECtfKPvFLX6
tZyV55+DMMx4znljM03m9xUcpDhOmdwfVNb6teZFWV/haOu+GnexGTLPIUi9
NwfTUzOU/ENXY4XsIYi8dnKVf88sme83cPxQoVpYx6NiNEINAu99A7XtG3d/
fj1H5v0dDEP8ZN6Wz1Oz12/rVv/1HRzaHuyMLVkg8x+G9qA8ppAnAxec2xsn
+59h8L1t42/QxcC0HoYh9X7+EyMfJv5uPnylvG4Ysi+vTpAdYmJaHyOAx52z
a0+yMHcyMua48wi4rPc7dWiehWm9jIBpZF5gQwwf9syVjFZrGAFbo5o5eTk2
pvUzCr6sr9v0s9g4yTf97DuXUWho4yULmfBjWk+jYGoi0v+4kh/XqBtFhDaO
wunlXst13DmY1tcYXGortdozzsGLPpeF6LuOQcP56L6dVwQwrbcxqPCrfSKi
I4itr+843dA0Bk9zC43DSwQxrb9xMC22L8tyF8JhW3pORu8eh2zXwvSzc0KY
1uM49Dt4ToimCON8TtCx1c3jIJ/RWGiNFmFanxNguo73XqN7Ef5GcQI63SaA
y+sayogRwbReJ+Cp1UB2maEo1j2TeDCuZQIulSUeCWsUxbR+J0H+YUrMm3Ni
2GMV18fC/Wds9Uz2/gpxTOt5Eipib4vKtYjjpMGn+7+2TsLqV/uXsG0kMK3v
KZDZ81h1fYoErs6080jeOwWZjdIVRlMSmNb7FCyzZJn1OEpiYfcmN9v2KTBP
io7a+rckpvU/DcpBN+IPc6SwldyhXZMe08D+GGBrvk8K036YBnvLGa/CYikc
+mF2Z2bHNPCC1eK6lKQx7Y8fMH5YwznvjDTOj7ni5LTvB7i9Hlqq1yCNab/8
ABnbI14WJjJ4aMMSB0bXDwi90Ll2OEEG0/6ZAV67aoXZlAzW4T3YnLN/BsbN
+kUUXRZj2k8zkNdi0Bfz72K8N9/C1q17BqxzPGWjlWQx7a9Z2PExd61wuCy+
GfDeWth7Fu4LOryX7JDFtN9+xtWU0U1rOVyt62H5tGcWnldJpN3MlsO0/3hw
xU3dQExUHgt3DK8/cIAH5nLdb8eOyWPajzwo50/bal0vjzckR5nJ9PHgq6Pp
rhlzBUz7cw7KY7yPSmQo4JDtUialPnPA5mMPRwopYtqvc5CXtUPE5qgizhPJ
MDraPwfX836p3lWviGn/zoP18HP1AgslPPTCyFDFbx5OPusu2JGlhGk/z4Nb
bqjqCjFlrBNRvuzNwM/3WwwoiyBlTPt7AZr9et+Gtipjd9OdesEHF2B81si5
02YJpv2+ALUiD9b65i7BiSM92tzBBbC/5KojIK+Caf8z0LLipalPIlWw7851
koPGDMT2Pz57bECF8ICBbq333WPgpIrZj86JbwhiIF5G8bPuQlXCBwYSllgS
8FJSDaeJvRFNKmCgv6aW6YvbqBFeMFBnWrS1bbAaXn9IRmR4koEK4tc5++eo
EX4w0WWFjq4znWq46ZWb8EYTJtpXdHa7n6w64QkTlTbfnlyzSR0Haf0pmHKK
iQq5uvytYeqEL0wUnJucsusfdSwVNcSZeMJEa3TlqjK71QlvmKjV5EJQoZwG
zm0x5refZqKtka+Db2zSIPxhoXeKEgmGYRp4s1k4X4YpC7l7Cx6NztUgPGKh
wjrnpGsdGrg/4SVz5jQLKf49H2svrUn4xEKTho1//2Otic+PiTG2/ctCvVGG
G58FahJesZBYwJ7E/VmaWM3Ref7uDxZK9wwvyazTJPziQ9F8lvWnOVq46P4d
3vxaPjRqh+sbjbUIz/hQU8GphyVeWniXUP/MzmA+5Opjb6H/uxbhGx+Kv35/
q2iJFp70Nvxxv5APsWRfpnp90yK840OFvrW9ekraOL709BTfLB8KuBf96j8b
tQn/2Gi0Jayt+7g2NlAtmXBdx0bRNV2lb29rEx6y0dkCxQXhCm38OkRo/J8Q
NiqIuaCcMKJN+MhGZpv9Un0VdbBPw7ZRwedsFP+sVyx0gw7hJRt1eooMVfrp
YLZx8vBeHhsF7WaUbY7TIfzkRxa7LFVm83Vw6rXObwXm/CiINf97dZMO4Sk/
yqmIKquY18Hm3/SHRMP4UY1YgUuTui7hKz8q3lYgxrDWxY2bTgx6FfEj4YbA
R0beuoS3/KjTNFD7yAVdHHj32cCzOX6U1XzB436mLuEvB+UcTgrqKdXFUmx2
v5QFB70cTU6UadclPOagVRscpFfzdHGOh32vXzgHnZUxc7OQ4xI+c5C78gVh
g5VcvKnoejcu5qCqZb2tc3ZcwmsOkg2IepHtycV9Ci2dcgscVBdR3qB3mkv4
LYC+bDLxCv2Vi88FaXcEgAAKNoG+P9K4hOcCKNqvWu58HherffRvexEhgJoy
JHoMX3IJ3wVQQsDHMyl1XPx8RUGLMhZA4VxxqOzhEt7/jAu0Wh+McbHLlfnP
JxiCKDplkZUdQ4/wXxCpBLmk3Fykhyf6bZqqkCBSzFfySVqsR84DQXRcL8HN
TkUPX/vltwb1KEFUGoYvZmnrkfNBEGWFZ5jnLtXDBun1dadLBFG4aITSPkM9
cl4IopdTRZLFRnq4al7103umENq6Mt+11FiPnB9CKGHj8siANXr4vzj/BJY=

          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6], 
          Thickness[0.006]], 
         Line[CompressedData["
1:eJxdlHk0Vt0ex88zpBKhJFMZ46nIPKvfQUKDDEm8LqIBDSpec6OpUvJWNyoZ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          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6], 
          Thickness[0.006]], 
         Line[CompressedData["
1:eJxdlHs4lGkfx2fsGmLIaTKinJkUjUyh4jeL9x3tpnp13LKIhFpSUpjkULFW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          "]]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6], 
          Thickness[0.006]], 
         Line[CompressedData["
1:eJxdk3s4VOsex4dsFdNFW4bc76OL2yS3+JE5bSk7VOzkcd0qipLIcadOdJQU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          "]]}, {
         Hue[0.8503398874989481, 0.6, 0.6], 
         Directive[
          PointSize[0.0055000000000000005`], 
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6], 
          Thickness[0.006]], 
         Line[CompressedData["
1:eJxdk300VPkfx4fysCi0hJXn5zQk1NTio9j96Xhqhzar+TFYaXtAq41ftBGR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          
          "]]}}}, {}, {}, {}, {}}, {Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["\[CapitalTheta] (rad)", FontSize -> 32, 
         GrayLevel[0]], 
        Style[
        "\!\(\*SubscriptBox[OverscriptBox[\(P\), \(~\)], \(\[Alpha]\)]\)(\
\[CapitalTheta])/\!\(\*SubscriptBox[OverscriptBox[\(P\), \(~\)], \
\(\[Alpha]\)]\)(0)", FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, GridLines -> {Automatic, 
        Charting`ScaledTickValues[{Log, Exp}]}, DisplayFunction -> Identity, 
      DisplayFunction -> Identity, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, AxesOrigin -> {0, -39.02983475418405}, 
      PlotRange -> {{0, 3.141592653589793}, {-38.41031356760969, 0.}}, 
      PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
      Identity, AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
      AxesLabel -> {None, None}, AxesOrigin -> {0, -39.02983475418405}, 
      DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {Automatic, Automatic}}, 
      GridLines -> {
       Automatic, {-29.933606208922594`, -18.420680743952367`, \
-6.907755278982137}}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Exp[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 3.141592653589793}, {-38.41031356760969, 0.}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, 
        Charting`ScaledTicks[{Log, Exp}]}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.006]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.006]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.006]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.006]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Thickness[0.006]], 
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], 
         Thickness[0.006]]}, {
        Style["E=0    MV/fm", FontSize -> 32], 
        Style["E=0.1 MV/fm", FontSize -> 32], 
        Style["E=0.2 MV/fm", FontSize -> 32], 
        Style["E=0.3 MV/fm", FontSize -> 32], 
        Style["E=0.4 MV/fm", FontSize -> 32], 
        Style["E=0.5 MV/fm", FontSize -> 32]}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}, {
         False, Automatic}}, Joined -> {True, True, True, True, True, True}, 
       LabelStyle -> {}, LegendLayout -> "Column"]], {0.13, 0.72}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.7295674066407013`*^9, 3.729567451026598*^9}, 
   3.7295675095303164`*^9, 3.729567557552681*^9, 3.729567625117689*^9, 
   3.7295676624595118`*^9, 3.729567710508423*^9, {3.7295737942132387`*^9, 
   3.729573805431028*^9}, 3.72957397212477*^9, {3.729574094782977*^9, 
   3.7295741180896883`*^9}, {3.729574338152432*^9, 3.729574463195125*^9}, {
   3.7295748195819197`*^9, 3.7295748232168694`*^9}, 
   3.729575308194662*^9},ExpressionUUID->"87867c7d-9530-4781-87b4-\
8962c918907b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"#", ",", 
     RowBox[{"\[CapitalTheta]Max", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"{", 
   RowBox[{"0.1", ",", "0.2", ",", "0.3", ",", "0.4", ",", "0.5"}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.7295814792295218`*^9, 
  3.729581498398609*^9}},ExpressionUUID->"5b8eb61a-70b2-4580-ac7f-\
c7dba68c1e0a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "\[Pi]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "2.5898977186060264`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.3`", ",", "2.1745763883694837`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "2.010662839614446`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "1.9184097530657431`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.729581500898457*^9},ExpressionUUID->"74e41e01-4580-4aea-a015-\
ea824cf6156b"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Total Barrier Penetrability", "Section",
 CellChangeTimes->{{3.72959239768323*^9, 
  3.7295924117830677`*^9}},ExpressionUUID->"c9892052-8f7a-480f-a9fc-\
9bfb1c89937a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729592768397489*^9, 3.7295927803001537`*^9}, {
   3.729592838552905*^9, 3.7295928398797083`*^9}, {3.7295929072673607`*^9, 
   3.729593000741252*^9}, {3.729593040011298*^9, 3.729593045628559*^9}, 
   3.729593079179394*^9, 
   3.729594967608554*^9},ExpressionUUID->"710e22c1-5eee-48ba-81ac-\
37a210a014ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Alpha]TotList1", "=", 
  RowBox[{"Parallelize", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "0.5", ",", "0.025"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.729594389950385*^9, 3.729594390805223*^9}, {
  3.7295949718029137`*^9, 3.729594995592749*^9}, {3.729595535783634*^9, 
  3.729595542165954*^9}, {3.729595751479209*^9, 3.729595754525667*^9}, {
  3.72959609301367*^9, 3.72959610320383*^9}, {3.729597199615324*^9, 
  3.729597207884076*^9}, {3.7295979622323847`*^9, 3.729597967153178*^9}, {
  3.729598057971525*^9, 
  3.72959806073834*^9}},ExpressionUUID->"b66c2745-619a-4e55-b6b7-\
83f8cd6418e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.1146525983927626`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.025`", ",", "1.5097014175120558`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", "3.046324917261332`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07500000000000001`", ",", "7.02008617183804`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "1.650157103001062`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.125`", ",", "3.8105626015620026`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15000000000000002`", ",", "8.53682187930727`*^-14"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.17500000000000002`", ",", "1.8486086282208923`*^-13"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.2`", ",", "3.8684545781941427`*^-13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.225`", ",", "7.832405457423833`*^-13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.25`", ",", "1.537039630822476`*^-12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.275`", ",", "2.9292161418456064`*^-12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.30000000000000004`", ",", "5.431716458573567`*^-12"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.325`", ",", "9.818555904437493`*^-12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.35000000000000003`", ",", "1.7331492829236358`*^-11"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.375`", ",", "2.992249053455596`*^-11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.4`", ",", "5.0602440163664675`*^-11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.42500000000000004`", ",", "8.393469086019212`*^-11"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.45`", ",", "1.3672312012526961`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.47500000000000003`", ",", "2.1895810373655422`*^-10"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.5`", ",", "3.451001535363498`*^-10"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729594400559773*^9, 3.72959517275875*^9, 
  3.729595714957017*^9, 3.72959585135161*^9, 3.7295962882472343`*^9, 
  3.729597319753175*^9, 3.729598006999715*^9, 
  3.729598101854645*^9},ExpressionUUID->"f47bf029-f86d-44a4-896f-\
4ce79de04da0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"P\[Alpha]TotList2", "=", 
  RowBox[{"Parallelize", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"#", ",", 
       RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "0.1", ",", "0.0025"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.729596421146183*^9, 3.729596434896821*^9}, {
  3.729596644137529*^9, 3.729596685576704*^9}, {3.729596954574429*^9, 
  3.7295969631885157`*^9}, {3.729597115800074*^9, 3.7295971646469307`*^9}, {
  3.7295975905943937`*^9, 3.7295975952839108`*^9}, {3.7295976915368223`*^9, 
  3.729597729444276*^9}, {3.729597819907073*^9, 
  3.729597822026484*^9}},ExpressionUUID->"59f8c88b-2bf8-474f-842a-\
1e879449bd06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.1146525983927626`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0025`", ",", "1.1183377615932751`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.005`", ",", "1.1294247158430111`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0075`", ",", "1.1480080709574845`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.01`", ",", "1.1742462305240399`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0125`", ",", "1.208362476218095`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.015`", ",", "1.2506464928031673`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.017499999999999998`", ",", "1.3014563407926472`*^-15"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.02`", ",", "1.3612208857753618`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0225`", ",", "1.4304426954530783`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.024999999999999998`", ",", "1.5097014175120548`*^-15"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.0275`", ",", "1.5996576535572524`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", "1.7010573464821962`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0325`", ",", "1.814736700834545`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.034999999999999996`", ",", "1.9416276579728255`*^-15"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.0375`", ",", "2.0827639500982834`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04`", ",", "2.239287759592829`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.042499999999999996`", ",", "2.412457012505112`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.045`", ",", "2.6036533375068952`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0475`", ",", "2.8143907241964807`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.049999999999999996`", ",", "3.0463249172613267`*^-15"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.0525`", ",", "3.3012635857320484`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.055`", ",", "3.5811773093723705`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.057499999999999996`", ",", "3.8882114271583336`*^-15"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0.06`", ",", "4.224698795811744`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0625`", ",", "4.5931735094733626`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.065`", ",", "4.996385634836479`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0675`", ",", "5.43731701941679`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.07`", ",", "5.919198234117537`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0725`", ",", "6.445526714864241`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.075`", ",", "7.02008617183804`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0775`", ",", "7.646967338738601`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08`", ",", "8.330590138559405`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0825`", ",", "9.075727346572292`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.085`", ",", "9.8875298355957`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08750000000000001`", ",", "1.0771553493172809`*^-14"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.09000000000000001`", ",", "1.1733787905017214`*^-14"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0.0925`", ",", "1.278068690400254`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.095`", ",", "1.3919201089084988`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.0975`", ",", "1.5156812423864142`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1`", ",", "1.650157103001062`*^-14"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729596553779511*^9, 3.729596680354027*^9, 
  3.7295969108632383`*^9, 3.7295970788756866`*^9, 3.7295971362187223`*^9, 
  3.7295972481968813`*^9, 3.7295976646701593`*^9, 3.729597719045134*^9, 
  3.729597798321557*^9, 
  3.7295979183759527`*^9},ExpressionUUID->"a49b7bb4-ec28-42d4-b88b-\
749ecb18c933"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLogPlot", "[", 
    RowBox[{
     RowBox[{"{", "P\[Alpha]TotList1", "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "25"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.006", "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<E (VM/fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[OverscriptBox[\(P\), \(~\)], \(\[Alpha]\)]\)\>\
\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.729595570453663*^9, {3.7295957745682497`*^9, 3.729595801332816*^9}, {
   3.729596331537335*^9, 3.72959636621167*^9}, 3.729597241757764*^9, {
   3.72959803421342*^9, 
   3.729598064531705*^9}},ExpressionUUID->"cbe59f8d-269e-4817-9f22-\
c58a624e37a7"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], Thickness[0.006], LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQDQNfTSWfCpo7Hpg1Ewzsd4lOkLAVgPFX2j/QNddJ
3OZwwMQYBDbbl17xUGv1doDK77Rfev77b9s99gcgph2wn7GooPbfUzuo+sP2
5kktcQ3idgfS00DgmL1faHHg1kBbqP6T9tNfPpdaM8XmwNkzYGC/67Iin9gD
a6h5F+wt19/PqDe2hqq/aL86bOOxjD4rqPmX7ZnltnwL+mAJ1X/FPvlIWNaR
CEuofdfsbdIKG72PW0DNu2Ef0fnVpd7aAmreTfuHe8Ii/28xh5p32/6ot9OE
YmNzqHl37Gd9cAno3mYGNe+ePZ8a6/s/tmZQ8x7Y/5j9maf1pOkBAGo0mZM=

       "]]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], Thickness[
      0.006], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->25], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGZiQICvppJPBc0dD8yaCQb2u0QnSNgKwPgr7R/o
muskbnM4YGIMApvtS694qLV6O0Dld9ovPf/9t+0e+wMQ0w7Yz1hUUPvvqR1U
/WF786SWuAZxuwPpaSBwzN4vtDhwa6AtVP9J++kvn0utmWJz4OwZMLDfdVmR
T+yBNdS8C/aW6+9n1BtbQ9VftF8dtvFYRp8V1PzL9sxyW74FfbCE6r9in3wk
LOtIhCXUvmv2NmmFjd7HLaDm3bCP6PzqUm9tATXvpv3DPWGR/7eYQ827bX/U
22lCsbE51Lw79rM+uAR0bzODmnfPnk+N9f0fWzOoeQ/sf8z+zNN60vQAAHPw
mZU=
       "]]}, {}}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, -35.347874129794874`},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox["\"E (VM/fm)\"", FontSize -> 32, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(P\\), \\(~\\)], \
\\(\[Alpha]\\)]\\)\"", FontSize -> 32, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Automatic, Automatic}}, {{{{-34.538776394910684`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "15"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "14"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "13"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "12"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "11"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{"10", 
           RowBox[{"-", "10"}]}, "Superscript", SyntaxForm -> SuperscriptBox],
          TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-36.14821430734479, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-35.74274919923662, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-35.45506712678484, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-35.23192357547063, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-35.04960201867667, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-34.89545133884942, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-34.76191994622489, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-34.64413691056851, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-33.84562921435074, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-33.44016410624258, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-33.1524820337908, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.92933848247659, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.74701692568263, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.59286624585537, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.45933485323085, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.34155181757447, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-31.543044121356694`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-31.13757901324853, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.84989694079675, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.626753389482538`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.444431832688586`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.290281152861326`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.156749760236803`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.03896672458042, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.240459028362647`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-28.834993920254483`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-28.547311847802703`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-28.324168296488494`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-28.14184673969454, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.98769605986728, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.85416466724276, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.736381631586376`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-26.937873935368604`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-26.53240882726044, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-26.244726754808656`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-26.021583203494448`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.839261646700493`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.685110966873236`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.551579574248713`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.43379653859233, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-24.635288842374557`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-24.229823734266393`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.942141661814613`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.7189981105004, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.536676553706446`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.38252587387919, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.248994481254666`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.131211445598282`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-22.33270374938051, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-21.927238641272346`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-21.639556568820566`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-21.416413017506358`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-21.234091460712403`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-21.079940780885142`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.94640938826062, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.82862635260424, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.030118656386467`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-19.624653548278303`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-19.33697147582652, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-19.11382792451231, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.931506367718356`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.7773556878911, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}, {{-34.538776394910684`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.23619130191664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.933606208922594`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.631021115928547`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.328436022934504`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.025850929940457`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-36.841361487904734`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-36.14821430734479, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-35.74274919923662, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-35.45506712678484, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-35.23192357547063, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-35.04960201867667, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-34.89545133884942, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-34.76191994622489, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-34.64413691056851, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-33.84562921435074, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-33.44016410624258, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-33.1524820337908, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.92933848247659, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.74701692568263, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.59286624585537, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.45933485323085, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-32.34155181757447, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-31.543044121356694`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-31.13757901324853, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.84989694079675, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.626753389482538`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.444431832688586`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.290281152861326`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.156749760236803`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-30.03896672458042, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-29.240459028362647`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-28.834993920254483`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-28.547311847802703`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-28.324168296488494`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-28.14184673969454, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.98769605986728, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.85416466724276, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-27.736381631586376`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-26.937873935368604`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-26.53240882726044, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-26.244726754808656`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-26.021583203494448`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.839261646700493`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.685110966873236`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.551579574248713`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-25.43379653859233, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-24.635288842374557`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-24.229823734266393`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.942141661814613`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.7189981105004, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.536676553706446`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.38252587387919, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.248994481254666`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-23.131211445598282`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-22.33270374938051, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-21.927238641272346`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-21.639556568820566`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-21.416413017506358`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-21.234091460712403`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-21.079940780885142`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.94640938826062, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.82862635260424, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.72326583694641, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-20.030118656386467`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-19.624653548278303`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-19.33697147582652, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-19.11382792451231, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.931506367718356`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-18.7773556878911, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, Automatic}}],
  FrameTicksStyle->Directive[
    GrayLevel[0], Large],
  GridLines->FrontEndValueCache[{Automatic, 
     Charting`ScaledTickValues[{Log, Exp}]}, {
    Automatic, {{-34.538776394910684`, 
       Directive[
        AbsoluteThickness[0.1]]}, {-32.23619130191664, 
       Directive[
        AbsoluteThickness[0.1]]}, {-29.933606208922594`, 
       Directive[
        AbsoluteThickness[0.1]]}, {-27.631021115928547`, 
       Directive[
        AbsoluteThickness[0.1]]}, {-25.328436022934504`, 
       Directive[
        AbsoluteThickness[0.1]]}, {-23.025850929940457`, 
       Directive[
        AbsoluteThickness[0.1]]}}}],
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1303.29296875, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Exp[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.5}, {-35.13262511886036, -21.78718644092075}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{
  3.7295957198837767`*^9, 3.729596075588138*^9, {3.729596345747528*^9, 
   3.729596366600483*^9}, 3.729597336004161*^9, {3.729598007147236*^9, 
   3.7295980389696627`*^9}, 
   3.729598161839457*^9},ExpressionUUID->"23521031-1a15-4263-b366-\
e8359459b90f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", "P\[Alpha]TotList2", "}"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "25"}], "}"}]}], ",", 
     RowBox[{"Mesh", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.006", "]"}]}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<E (VM/fm)\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[OverscriptBox[\(P\), \(~\)], \(\[Alpha]\)]\)\>\
\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.7295964444106617`*^9, {3.7295976015268707`*^9, 
   3.729597602021164*^9}},ExpressionUUID->"9b51e38f-60b2-4587-b975-\
820bcebff718"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
      0.012833333333333334`], Thickness[0.006], LineBox[CompressedData["
1:eJxTTMoPSmViYGDQBGIQDQMmdm0tuSJXbKpF1rk/rEqxXz7xkEGOKoxfYm91
Uii6N+KKzQ651teBO+rs11xo2+qwDibfYm8za5WTo/pVm1kzQaDTvp3Ndu60
I1eh6vvsWfjEj05rv2YD5ABFJtq/FIgvflF4Hap/ir3f2QM/Wltv2HBdX1xg
yzXdfssphpUHjty0mQkB9iKNj667GN220YzpP/RVY469Qe3vbLmLd6Dmz7Nf
u3Yzz74l92yWAHVfX7zA/rnsuor6iAdQ+xbar1/8c7VY7UMbYzBYbL/vW+7V
tkOPoPYvsf945rBekfYTG6DhQBuW2n8VS3HZv+sp1D3L7RPNFFfMLX5uEwS2
cIX9nIfzeLsjX0Ldt9Jew+Tt1YiC1zYPq0AGrrK3WOIiYLTnLdS9a+wTN8r9
vqDwwQbsvIK19kwz1UrPNn2Eun+dffSCp//3sX22gcTGBntxDcmuieu/QP2z
wb7N8/WBgoZvNh5gCzba99on7zpT88PmDdh/G+1Xu3Z9jVvxy6Yf7IFN9uw3
NLfqs/+F+nez/cH7Abtmz/1vA/bO9c322hk8RroWjLYQ/2+xd+a1lHU6xGQr
D3KO3FZ70zyOr2fyWWwPg8Njq33Oxs+3jzqz2aangcA2+xu8VTsTHDlsucEG
brdfyXeoVDCHyxZkmsi67faSblurJxznsYWE1w77r6wdrffD+W2/gYz7usO+
hf9l9HIBQVtIetlpf73zJLvjFCFbAG2rNfc=
       "]]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], Thickness[
      0.006], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->25], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGDQBGJGIGZiQAATu7aWXJErNtUi69wfVqXYL594yCBHFcYv
sbc6KRTdG3HFZodc6+vAHXX2ay60bXVYB5NvsbeZtcrJUf2qzayZINBp385m
O3fakatQ9X32LHziR6e1X7MBcoAiE+1fCsQXvyi8DtU/xd7v7IEfra03bLiu
Ly6w5Zpuv+UUw8oDR27azIQAe5HGR9ddjG7baMb0H/qqMcfeoPZ3ttzFO1Dz
59mvXbuZZ9+SezZLgLqvL15g/1x2XUV9xAOofQvt1y/+uVqs9qGNMRgstt/3
Lfdq26FHUPuX2H88c1ivSPuJDdBwoA1L7b+Kpbjs3/UU6p7l9olmiivmFj+3
CQJbuMJ+zsN5vN2RL6HuW2mvYfL2akTBa5uHVSADV9lbLHERMNrzFureNfaJ
G+V+X1D4YAN2XsFae6aZaqVnmz5C3b/OPnrB0//72D7bQGJjg724hmTXxPVf
oP7ZYN/m+fpAQcM3Gw+wBRvte+2Td52p+WHzBuy/jfarXbu+xq34ZdMP9sAm
e/Ybmlv12f9C/bvZ/uD9gF2z5/63AXvn+mZ77QweI10LRluI/7fYO/Nayjod
YrKVBzlHbqu9aR7H1zP5LLaHweGx1T5n4+fbR53ZbNPTQGCb/Q3eqp0Jjhy2
3GADt9uv5DtUKpjDZQsyTWTddntJt63VE47z2ELCa4f9V9aO1vvh/LbfQMZ9
3WHfwv8yermAoC0kvey0v955kt1xipAtAHo3Nfk=
       "]]}, {}}}, {}, {}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox["\"E (VM/fm)\"", FontSize -> 32, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(P\\), \\(~\\)], \
\\(\[Alpha]\\)]\\)\"", FontSize -> 32, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], Large],
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1301.1171875, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 0.1}, {0, 1.650157103001062*^-14}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.729596603832952*^9, 3.72959693868552*^9, 
  3.7295970965481367`*^9, 3.7295972642132463`*^9, 3.7295976648342648`*^9, 
  3.729597798467372*^9, 
  3.729597918520835*^9},ExpressionUUID->"ef6fec48-08a4-44aa-9f61-\
fedda6158990"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Po Isotope Chain", "Title",
 CellChangeTimes->{{3.729642465047056*^9, 
  3.729642480264731*^9}},ExpressionUUID->"ea76382c-9687-430f-8e50-\
25bc74eb1dea"],

Cell[CellGroupData[{

Cell["Po192", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 
  3.729639322382272*^9}},ExpressionUUID->"fa0d2a57-c0cd-4f7c-ab93-\
d8b4a0c59886"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"6dfc0226-a46a-4642-a101-\
6d5ef703af3a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "188"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb188", "=", 
   RowBox[{"-", "17.815201171875"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb188", "=", 
   RowBox[{
    RowBox[{"188", "*", "Mu"}], "+", "DeltaMPb188"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb188"}], 
     RowBox[{"MHe4", "+", "MPb188"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "7.320"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640916224764*^9, 
  3.7296409197751217`*^9}},ExpressionUUID->"4ff09a5d-d15b-4c4c-b31b-\
28a76088b738"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"1a8e717f-8b70-4dac-8282-7f5d0b9828d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.300448743000986`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 
  3.729640932802053*^9},ExpressionUUID->"3a7b8d6f-bcc5-4f8e-935c-\
d7ae8a4a35eb"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.3004"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296409358328867`*^9, 
   3.7296409380789623`*^9}},ExpressionUUID->"7288ccb9-d8ba-4abe-ab0a-\
5293f8862896"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"0d5bde3c-f874-42ca-b2d9-8ac3a2ca6406"],

Cell[BoxData["37.80671721720353`"], "Output",
 CellChangeTimes->{
  3.7296507144903717`*^9},ExpressionUUID->"7ad94ae7-47ed-4806-87ad-\
20ca08c60426"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"9bb20911-a240-41e6-a166-\
66fa62cfc649"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"8a75e03e-59b5-48e2-a294-c6d354c7ec13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"437fcea3-34f7-\
4f58-9050-ce251f7878e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.7296507220195227`*^9, 
  3.729650731698044*^9}},ExpressionUUID->"8d626e97-bd12-4541-b906-\
e18f5b29d84e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"37.80671721720353`", ",", "1.1166837055678828`*^-20"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"37.80671721720353`", ",", "1.759703907607605`*^-19"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"37.80671721720353`", ",", "4.744645459406714`*^-18"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"37.80671721720353`", ",", "7.83355018691618`*^-17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37.80671721720353`", ",", "8.6179326884024`*^-16"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"37.80671721720353`", ",", "6.928089678154461`*^-15"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296409890299873`*^9, 
  3.729650781263483*^9},ExpressionUUID->"49d5d3fa-cdce-4290-b09d-\
03b7392897d7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po194", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 
  3.729640410769249*^9}},ExpressionUUID->"c6ba5ffe-b81e-46a2-9eda-\
15bc3150eeae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 3.729639340599003*^9}, {
  3.72965096894308*^9, 
  3.729650971879648*^9}},ExpressionUUID->"945c5a1a-8382-47a1-b97f-\
9acb9c3a2770"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "190"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb190", "=", 
   RowBox[{"-", "20.41664453125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb190", "=", 
   RowBox[{
    RowBox[{"190", "*", "Mu"}], "+", "DeltaMPb190"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb190"}], 
     RowBox[{"MHe4", "+", "MPb190"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "6.987"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.7296406728671837`*^9, 
  3.729640673939069*^9}, {3.729640999306858*^9, 
  3.729641000801059*^9}},ExpressionUUID->"6a245cca-7f6b-4c8e-873f-\
feabb7f7cfb9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"852445ef-1e54-463d-9a4a-b748a9ac78aa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.368910716493769`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640694494905*^9, 3.729641011097127*^9, 
  3.729650986528763*^9},ExpressionUUID->"735bc8a8-282e-4e98-bc45-\
5ee0aefddccd"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.3689"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640697460663*^9, 
   3.7296406991781673`*^9}, {3.729641013074917*^9, 
   3.729641016208869*^9}},ExpressionUUID->"edb17f68-956f-4387-8fc6-\
5cd8e30e72b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"c5b3ece7-b381-4b7d-b94f-3b17483ca30a"],

Cell[BoxData["38.70140547476128`"], "Output",
 CellChangeTimes->{
  3.7296509895906773`*^9},ExpressionUUID->"f3a17c3d-07e8-4ced-9194-\
4a0282796f2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Zeff", "//", "N"}]], "Input",
 CellChangeTimes->{{3.7296540143561974`*^9, 
  3.729654018308311*^9}},ExpressionUUID->"280d17a2-b71e-47f2-895b-\
8651735e23fe"],

Cell[BoxData["0.26804123711340205`"], "Output",
 CellChangeTimes->{{3.729654015788289*^9, 
  3.7296540188627033`*^9}},ExpressionUUID->"036fb40a-01b2-42bc-8e9a-\
8a796f6f6731"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"d6c8ce83-0470-4395-aaa0-\
88b2e07b65b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"69914cdd-c5d3-46ae-970e-10a2e0084d48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"d292996f-bab7-\
45ac-9c7b-09494f58f4af"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729650993647223*^9, 
  3.729650999181651*^9}},ExpressionUUID->"9ed041ef-7a37-4ccf-b281-\
ddfb65a012a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"38.70140547476128`", ",", "8.702758835993288`*^-22"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"38.70140547476128`", ",", "2.85247165957273`*^-20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38.70140547476128`", ",", "1.3077862028541891`*^-18"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"38.70140547476128`", ",", "3.07445908412038`*^-17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38.70140547476128`", ",", "4.363483910128054`*^-16"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"38.70140547476128`", ",", "4.255902088026692`*^-15"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296405774616528`*^9, 
  3.729640747600313*^9, 3.729641069436039*^9, 
  3.7296510502710457`*^9},ExpressionUUID->"0d7f1455-ec0b-4e89-852b-\
5ff41a83e403"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po196", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}},ExpressionUUID->"c1db210c-b835-4d46-86a5-\
c3f941d5817d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"0b87f3d5-ec29-45b2-9507-\
4de3a48dbd59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "192"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb192", "=", 
   RowBox[{"-", "22.55601953125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb192", "=", 
   RowBox[{
    RowBox[{"192", "*", "Mu"}], "+", "DeltaMPb192"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb192"}], 
     RowBox[{"MHe4", "+", "MPb192"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "6.658"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.7296410583321466`*^9, 
  3.729641059955158*^9}},ExpressionUUID->"c8af5c46-6458-41f7-a40c-\
a5c7f9f075d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"fd83f782-45b5-4890-85aa-32aad70900c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.436118539258766`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 
  3.7296410868961563`*^9},ExpressionUUID->"cf3f5209-2df4-46bf-9d86-\
59c8aff57218"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.4361"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.7296410886603622`*^9, 
   3.7296410918986177`*^9}},ExpressionUUID->"226e6127-b3a5-4dd5-9054-\
e93a7bed7b2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"4ceeea4c-99a3-4082-95de-1fde778d5189"],

Cell[BoxData["39.65033342785255`"], "Output",
 CellChangeTimes->{
  3.729651194432437*^9},ExpressionUUID->"335a139c-daf6-455a-905a-\
b80efadc221f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Zeff", "//", "N"}]], "Input",
 CellChangeTimes->{{3.7297731099696283`*^9, 
  3.729773114843512*^9}},ExpressionUUID->"86cb703a-9ac5-408f-8e79-\
c673c1e55c55"],

Cell[BoxData["0.2857142857142857`"], "Output",
 CellChangeTimes->{{3.7297731124509277`*^9, 
  3.7297731152925177`*^9}},ExpressionUUID->"aee57d1c-421f-4bf0-a827-\
62711da78fa2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"ce273bb9-827a-4df2-80f3-\
158e0dd12b33"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"f6c1ce16-7aec-4225-a3a7-7a9241b105e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"5f7f5375-081c-\
4c61-afa5-b276dc835f8a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.7296512030300207`*^9, 
  3.729651208691984*^9}},ExpressionUUID->"1d9aeece-8d3c-48de-9eba-\
918ebe1d6038"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"39.65033342785255`", ",", "5.708525672586433`*^-23"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"39.65033342785255`", ",", "4.428838645685675`*^-21"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"39.65033342785255`", ",", "3.5819960593994315`*^-19"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"39.65033342785255`", ",", "1.213665693453539`*^-17"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"39.65033342785255`", ",", "2.229386054872219`*^-16"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"39.65033342785255`", ",", "2.6369053407299383`*^-15"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.72964113898831*^9, 
  3.729651247888678*^9},ExpressionUUID->"70cb459a-b058-495a-88f8-\
84e862f2b040"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po198", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 
  3.729640828865842*^9}},ExpressionUUID->"060e8fd5-aaa7-4277-b84f-\
c6e1d04e90fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"63c03c11-0222-4cba-a2de-\
d1f651ce4a67"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "194"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb194", "=", 
   RowBox[{"-", "24.207939453125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb194", "=", 
   RowBox[{
    RowBox[{"194", "*", "Mu"}], "+", "DeltaMPb194"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb194"}], 
     RowBox[{"MHe4", "+", "MPb194"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "6.3096"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}},ExpressionUUID->"1231e0ae-a975-4524-aa4c-\
f71928e06944"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"c2e1469b-b27f-4120-b41d-8b95f4b2cdb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.508318653868447`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 
  3.7296412390377007`*^9},ExpressionUUID->"0f7b1079-7dab-4deb-9349-\
1ffcccf7cf08"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.5083"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 
   3.729641244328323*^9}},ExpressionUUID->"00090ca8-2550-4498-8b22-\
4b2e949e819d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"bcc6b5b1-449f-40ea-a426-c2a5cddd8b31"],

Cell[BoxData["40.73460569470236`"], "Output",
 CellChangeTimes->{
  3.7296513447281513`*^9},ExpressionUUID->"0e5139b2-4fb9-463d-b656-\
38ed7f2d6c25"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"a7df0c53-1386-4295-91aa-\
34ada387efbd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"8ee40d46-d894-41a8-90ac-db56137584f4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"fdb2070e-791f-\
4593-99b1-2d0cd96a57fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729651352307694*^9, 
  3.7296513573697033`*^9}},ExpressionUUID->"44f17e56-9b1a-4bc3-b94c-\
f0a53ef6cad6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40.73460569470236`", ",", "2.4688839207386024`*^-24"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"40.73460569470236`", ",", "5.553111955571166`*^-22"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"40.73460569470236`", ",", "8.502355093665739`*^-20"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"40.73460569470236`", ",", "4.288616585514161`*^-18"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"40.73460569470236`", ",", "1.0375285725094781`*^-16"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"40.73460569470236`", ",", "1.503694801138792`*^-15"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.7296412872026577`*^9, 
  3.729651390735021*^9},ExpressionUUID->"14c05b0a-c3a5-4767-b0ff-\
516c0b513cd7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po200", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 
  3.729641264566457*^9}},ExpressionUUID->"e972ab01-b55f-4725-8793-\
7719d349b426"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"e65b63fd-90a9-48ec-a875-\
bd5000d8bd05"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "196"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb196", "=", 
   RowBox[{"-", "25.3483125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb196", "=", 
   RowBox[{
    RowBox[{"196", "*", "Mu"}], "+", "DeltaMPb196"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb196"}], 
     RowBox[{"MHe4", "+", "MPb196"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.9814"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}, {3.729641270150844*^9, 
  3.729641332734497*^9}},ExpressionUUID->"d3d0b255-bce5-42ab-8e9a-\
117b376e69f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"27676b87-bac8-48f4-b5f1-b5b91fe7f852"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.574938133385553`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 
  3.7296413821351233`*^9},ExpressionUUID->"c9c0013a-e20c-4e9d-8f9b-\
76c5227427f1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.5749"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 
   3.729641386782514*^9}},ExpressionUUID->"736aab08-f6e1-480a-8384-\
21f56faacd57"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"5e7fdcca-22cb-4017-a2e3-98407711c6e7"],

Cell[BoxData["41.841552343256744`"], "Output",
 CellChangeTimes->{
  3.7296514943101797`*^9},ExpressionUUID->"b20b8b86-6f72-4f8a-b187-\
6d41b0f7dbbb"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"f52895c6-8472-430b-90fd-\
ed57268b387e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"b9216d8e-ffca-42c7-9b86-ed28f35972f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"70c2f97c-0419-\
4806-bbf5-805886d5dd13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729651501989307*^9, 
  3.729651506291195*^9}},ExpressionUUID->"46508c34-1e23-4c2e-a7bd-\
2d3b49997666"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"41.841552343256744`", ",", "9.850906533446456`*^-26"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"41.841552343256744`", ",", "7.430315145790593`*^-23"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"41.841552343256744`", ",", "2.1984890959837326`*^-20"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"41.841552343256744`", ",", "1.6491356489293888`*^-18"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"41.841552343256744`", ",", "5.221037943719143`*^-17"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"41.841552343256744`", ",", "9.201782298703839`*^-16"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.7296414370378*^9, 
  3.7296515472908173`*^9},ExpressionUUID->"ede048ec-a172-4109-a923-\
1cdd9acf5b99"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po202", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 3.729641264566457*^9}, {3.729641402917803*^9, 
  3.729641403940937*^9}},ExpressionUUID->"ba1720c3-563a-4e10-8ba4-\
b3cbd41edabf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"fa9969be-4dca-4070-a3dc-\
6163c22bcfd5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "198"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb198", "=", 
   RowBox[{"-", "26.06748828125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb198", "=", 
   RowBox[{
    RowBox[{"198", "*", "Mu"}], "+", "DeltaMPb198"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb198"}], 
     RowBox[{"MHe4", "+", "MPb198"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.701"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}, {3.729641270150844*^9, 3.729641332734497*^9}, {
  3.7296414086694193`*^9, 
  3.729641482412608*^9}},ExpressionUUID->"96ef0401-f9ae-4aee-bce7-\
1c469f9c336f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"d7c5ecec-98d1-440a-9ca8-e83a179daf70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.62881634053828`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 3.7296413821351233`*^9, 
  3.729641492305275*^9},ExpressionUUID->"7057cf05-b674-4a46-9ffa-\
1d735eaa4571"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.6288"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 3.729641386782514*^9}, {3.729641494014351*^9, 
   3.729641496820745*^9}},ExpressionUUID->"b6c1d3e2-a531-4c7b-99f3-\
067054693706"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"9d318929-50ff-46f6-b012-558e4412f419"],

Cell[BoxData["42.86250878853721`"], "Output",
 CellChangeTimes->{
  3.729651621002858*^9},ExpressionUUID->"c6528e09-5424-40a9-b991-\
a04056ff6a85"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"ac526a92-6284-44f9-ac7a-\
b026ab9c131b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"6231de15-1db9-402c-8e8f-55ee61069fbb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"eb81adf7-0131-\
4aa1-963e-0305b9294b0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729651628009294*^9, 
  3.729651632655176*^9}},ExpressionUUID->"5542f392-b719-44e8-8cd3-\
6d65fc76191c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"42.86250878853721`", ",", "5.037547663949393`*^-27"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"42.86250878853721`", ",", "1.3382093048993623`*^-23"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"42.86250878853721`", ",", "7.39138909712348`*^-21"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42.86250878853721`", ",", "7.973568086567428`*^-19"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"42.86250878853721`", ",", "3.2125902647482855`*^-17"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"42.86250878853721`", ",", "6.729092860449506`*^-16"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.7296415398879623`*^9, 
  3.729651665632799*^9},ExpressionUUID->"800c4a37-f6e9-4a33-a442-\
2ee005eb9483"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po204", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 3.729641264566457*^9}, {3.729641402917803*^9, 
  3.729641403940937*^9}, {3.7296415406122017`*^9, 
  3.729641541210875*^9}},ExpressionUUID->"43596b6a-3e6e-463c-9f5b-\
8a18a0fe2428"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"128bbd82-3da8-4abb-b1ae-\
5bfe7e702deb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "200"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb200", "=", 
   RowBox[{"-", "26.2510546875"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb200", "=", 
   RowBox[{
    RowBox[{"200", "*", "Mu"}], "+", "DeltaMPb200"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb200"}], 
     RowBox[{"MHe4", "+", "MPb200"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.4848"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}, {3.729641270150844*^9, 3.729641332734497*^9}, {
  3.7296414086694193`*^9, 3.729641482412608*^9}, {3.7296415470597353`*^9, 
  3.729641621306514*^9}},ExpressionUUID->"ae5cc202-55c5-40c1-af85-\
be7c4bcac183"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"0b7b7cf9-9029-4f33-b20f-d306d4299ed7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.665841732436665`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 3.7296413821351233`*^9, 
  3.729641492305275*^9, 
  3.729641635087319*^9},ExpressionUUID->"85a5aade-c0c7-4880-819c-\
5fd8cbbd2e10"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.6658"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 3.729641386782514*^9}, {3.729641494014351*^9, 
   3.729641496820745*^9}, {3.729641638018527*^9, 
   3.729641640522295*^9}},ExpressionUUID->"20bdc895-c194-449e-8382-\
c249a08a7a8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"0c7b5296-84ff-4046-a5fa-8bc7eb68ea87"],

Cell[BoxData["43.70345267978709`"], "Output",
 CellChangeTimes->{
  3.72965175020511*^9},ExpressionUUID->"5f20098f-5301-4724-9a58-1763c95d43af"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"5b1c3667-3190-4da9-8ed3-\
c01b96451514"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"0f76eb47-9205-4ab0-8fa6-1827666b11ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"d7decb77-e9a5-\
4a6f-8749-5cbc23a8f511"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729651757369226*^9, 
  3.729651761711314*^9}},ExpressionUUID->"f29f9d92-80c0-499c-84ce-\
8b4f22fe430f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"43.70345267978709`", ",", "4.402795140313424`*^-28"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"43.70345267978709`", ",", "3.830743789848215`*^-24"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"43.70345267978709`", ",", "3.627084724507886`*^-21"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"43.70345267978709`", ",", "5.299544845960231`*^-19"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"43.70345267978709`", ",", "2.600030076199129`*^-17"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"43.70345267978709`", ",", "6.256346056283049`*^-16"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.729641681242929*^9, 
  3.729651792696064*^9},ExpressionUUID->"ccced443-c749-4df1-89af-\
8328b10172d0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po206", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 3.729641264566457*^9}, {3.729641402917803*^9, 
  3.729641403940937*^9}, {3.7296415406122017`*^9, 3.729641541210875*^9}, {
  3.729641668949461*^9, 
  3.7296416696685247`*^9}},ExpressionUUID->"06da2105-5546-4651-abb7-\
62654e941fc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"ad6a1d81-3bed-4be9-b338-\
ce9332000649"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "202"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb202", "=", 
   RowBox[{"-", "25.94061328125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb202", "=", 
   RowBox[{
    RowBox[{"202", "*", "Mu"}], "+", "DeltaMPb202"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb202"}], 
     RowBox[{"MHe4", "+", "MPb202"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.327"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}, {3.729641270150844*^9, 3.729641332734497*^9}, {
  3.7296414086694193`*^9, 3.729641482412608*^9}, {3.7296415470597353`*^9, 
  3.729641621306514*^9}, {3.729641674269021*^9, 
  3.729641723588771*^9}},ExpressionUUID->"12f0d82f-8b55-4ade-844d-\
177fec1d4f4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"db38a322-ce83-45ae-845d-6c6093149434"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.68770469574003`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 3.7296413821351233`*^9, 
  3.729641492305275*^9, 3.729641635087319*^9, 
  3.729641733581349*^9},ExpressionUUID->"be616419-ac1f-4af6-a506-\
a04b5dcdce1e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.6877"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 3.729641386782514*^9}, {3.729641494014351*^9, 
   3.729641496820745*^9}, {3.729641638018527*^9, 3.729641640522295*^9}, {
   3.72964173567841*^9, 
   3.729641737564645*^9}},ExpressionUUID->"6e17271a-3ae2-42eb-b3f1-\
50b8e80ed768"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"fec00902-329e-49a1-9b96-f9f91116776d"],

Cell[BoxData["44.35034517080227`"], "Output",
 CellChangeTimes->{
  3.729651900048971*^9},ExpressionUUID->"42f53c0d-89d2-4f0c-8074-\
4ba64eec14cd"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"0ea32ed2-e60f-4481-b28c-\
f252924f0e27"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"bc9cefa9-00bb-4c9c-b7d1-4a5b32027ce8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"a0a562a6-ab5f-\
47c8-ac0b-fcefc9554c82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729651907686387*^9, 
  3.72965191232585*^9}},ExpressionUUID->"59dcac7a-a1ab-405f-80e6-\
ace030b9b637"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"44.35034517080227`", ",", "6.890106566144137`*^-29"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.35034517080227`", ",", "1.717834153928125`*^-24"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.35034517080227`", ",", "2.530542376701795`*^-21"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.35034517080227`", ",", "4.70465173343553`*^-19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44.35034517080227`", ",", "2.689681635271501`*^-17"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.35034517080227`", ",", "7.194129090684321`*^-16"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.7296417891568613`*^9, 
  3.7296519499228573`*^9},ExpressionUUID->"7a04bc04-b3ee-4af1-bf21-\
7ac9e0140c84"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po208", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 3.729641264566457*^9}, {3.729641402917803*^9, 
  3.729641403940937*^9}, {3.7296415406122017`*^9, 3.729641541210875*^9}, {
  3.729641668949461*^9, 3.7296416696685247`*^9}, {3.729641768751389*^9, 
  3.7296417695423317`*^9}},ExpressionUUID->"af6c5a17-d03a-4521-8594-\
9726c59d8c25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"d976bd0f-f7b2-4379-af78-\
67ac163bdcd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "204"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb204", "=", 
   RowBox[{"-", "25.109892578125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb204", "=", 
   RowBox[{
    RowBox[{"204", "*", "Mu"}], "+", "DeltaMPb204"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb204"}], 
     RowBox[{"MHe4", "+", "MPb204"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.215"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}, {3.729641270150844*^9, 3.729641332734497*^9}, {
  3.7296414086694193`*^9, 3.729641482412608*^9}, {3.7296415470597353`*^9, 
  3.729641621306514*^9}, {3.729641674269021*^9, 3.729641723588771*^9}, {
  3.729641773926963*^9, 
  3.7296418307426558`*^9}},ExpressionUUID->"262c8f1f-0b42-446b-bdad-\
4f026200744e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"69fd9670-b7cc-4b26-93bd-7ffe45d08d7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.697791613373157`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 3.7296413821351233`*^9, 
  3.729641492305275*^9, 3.729641635087319*^9, 3.729641733581349*^9, 
  3.7296418536439466`*^9},ExpressionUUID->"c38c64df-836d-4d1d-963e-\
71b8cbc05614"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.6978"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 3.729641386782514*^9}, {3.729641494014351*^9, 
   3.729641496820745*^9}, {3.729641638018527*^9, 3.729641640522295*^9}, {
   3.72964173567841*^9, 3.729641737564645*^9}, {3.729641855992404*^9, 
   3.729641857902577*^9}},ExpressionUUID->"3771005f-6ba3-418e-a696-\
767db2788c4b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"873c1d28-7c9f-41e6-b0b7-2b812560f92b"],

Cell[BoxData["44.82833346057264`"], "Output",
 CellChangeTimes->{
  3.72965202961168*^9},ExpressionUUID->"2feeb0ce-b2b3-40fe-ac6f-3ca3b1aaebe1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"398103ac-84cf-4951-be31-\
54e1746ed5f2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"8234a0db-c45f-45b0-bfe9-5aab78f6d458"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"ac58dc74-e6a3-\
4466-aeb2-4230a56dbb74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729652036305685*^9, 
  3.72965204149559*^9}},ExpressionUUID->"8f99c502-1ea6-48a6-b1af-\
2564139aa5ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"44.82833346057264`", ",", "1.7940840875516485`*^-29"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.82833346057264`", ",", "1.1072338960466542`*^-24"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.82833346057264`", ",", "2.3251121202369693`*^-21"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.82833346057264`", ",", "5.213227595984186`*^-19"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.82833346057264`", ",", "3.3476286279049`*^-17"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"44.82833346057264`", ",", "9.686900056115336`*^-16"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.729641900183866*^9, 
  3.729652070615843*^9},ExpressionUUID->"3ef0ba4b-cb0e-4fb3-bdd2-\
21cec967cf48"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po210", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 3.729641264566457*^9}, {3.729641402917803*^9, 
  3.729641403940937*^9}, {3.7296415406122017`*^9, 3.729641541210875*^9}, {
  3.729641668949461*^9, 3.7296416696685247`*^9}, {3.729641768751389*^9, 
  3.7296417695423317`*^9}, {3.729641884325622*^9, 
  3.729641885324897*^9}},ExpressionUUID->"41708cc9-5298-43b3-8073-\
895e44f71c09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"45607b35-9d66-41a3-8f7a-\
9b50150f5f8b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "206"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb206", "=", 
   RowBox[{"-", "25.109892578125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb206", "=", 
   RowBox[{
    RowBox[{"206", "*", "Mu"}], "+", "DeltaMPb206"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb206"}], 
     RowBox[{"MHe4", "+", "MPb206"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "5.40745"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}, {3.729641270150844*^9, 3.729641332734497*^9}, {
  3.7296414086694193`*^9, 3.729641482412608*^9}, {3.7296415470597353`*^9, 
  3.729641621306514*^9}, {3.729641674269021*^9, 3.729641723588771*^9}, {
  3.729641773926963*^9, 3.7296418307426558`*^9}, {3.729641892475883*^9, 
  3.72964195605247*^9}},ExpressionUUID->"3e7a1f2a-34dd-4be7-bf8d-\
bef398d30e30"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"77fdc352-62ee-46b4-8f7a-056a478168d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.628349585916212`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 3.7296413821351233`*^9, 
  3.729641492305275*^9, 3.729641635087319*^9, 3.729641733581349*^9, 
  3.7296418536439466`*^9, 
  3.729641966046289*^9},ExpressionUUID->"35ba666d-8284-45cc-adfe-\
4979d293822a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.6283"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 3.729641386782514*^9}, {3.729641494014351*^9, 
   3.729641496820745*^9}, {3.729641638018527*^9, 3.729641640522295*^9}, {
   3.72964173567841*^9, 3.729641737564645*^9}, {3.729641855992404*^9, 
   3.729641857902577*^9}, {3.729641967838233*^9, 
   3.729641969628721*^9}},ExpressionUUID->"af7f7ff5-3333-46c4-b4fb-\
9f8801c6bea3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"d561ced8-ef59-490f-92dc-e612ebc9057e"],

Cell[BoxData["44.02750519864276`"], "Output",
 CellChangeTimes->{
  3.7296521318170767`*^9},ExpressionUUID->"fa892274-1ff4-41e9-b3ca-\
6dfc1c5d382f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"4059b372-72dc-4932-aadf-\
aa03575799f7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"442eba65-c07c-48fa-a798-c76a99be7477"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"45347a2d-31c8-\
47dc-94b6-4cd613c8f49e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729652139160058*^9, 
  3.729652143310286*^9}},ExpressionUUID->"37280572-e88d-465b-bb12-\
f65b12de1c5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"44.02750519864276`", ",", "2.253361424260403`*^-28"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.02750519864276`", ",", "8.076207030615778`*^-24"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.02750519864276`", ",", "1.3183027444291527`*^-20"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.02750519864276`", ",", "2.5349849173570403`*^-18"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.02750519864276`", ",", "1.4607777837513005`*^-16"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"44.02750519864276`", ",", "3.891332275934628`*^-15"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.7296420269628487`*^9, 
  3.729652188404151*^9},ExpressionUUID->"bc428a0e-b841-46c4-b699-\
704a1b20c366"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po212", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 3.729641264566457*^9}, {3.729641402917803*^9, 
  3.729641403940937*^9}, {3.7296415406122017`*^9, 3.729641541210875*^9}, {
  3.729641668949461*^9, 3.7296416696685247`*^9}, {3.729641768751389*^9, 
  3.7296417695423317`*^9}, {3.729641884325622*^9, 3.729641885324897*^9}, {
  3.7296420009603367`*^9, 
  3.7296420011753397`*^9}},ExpressionUUID->"c1db95e3-a7aa-419f-8810-\
fe3f2fd5593f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"381c2b0a-67ba-439b-9556-\
b90e9faae4c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "208"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb208", "=", 
   RowBox[{"-", "21.74859765625"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb208", "=", 
   RowBox[{
    RowBox[{"208", "*", "Mu"}], "+", "DeltaMPb208"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb208"}], 
     RowBox[{"MHe4", "+", "MPb208"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "8.954"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}, {3.729641270150844*^9, 3.729641332734497*^9}, {
  3.7296414086694193`*^9, 3.729641482412608*^9}, {3.7296415470597353`*^9, 
  3.729641621306514*^9}, {3.729641674269021*^9, 3.729641723588771*^9}, {
  3.729641773926963*^9, 3.7296418307426558`*^9}, {3.729641892475883*^9, 
  3.72964195605247*^9}, {3.729642005959903*^9, 
  3.729642066239464*^9}},ExpressionUUID->"7ac71095-15c4-441c-99cf-\
29f46a7ea598"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"e5d95129-db8b-4141-9631-30f2d4153036"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "11.633025390102631`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 3.7296413821351233`*^9, 
  3.729641492305275*^9, 3.729641635087319*^9, 3.729641733581349*^9, 
  3.7296418536439466`*^9, 3.729641966046289*^9, 
  3.7296420761803293`*^9},ExpressionUUID->"f309d64a-b10e-4db1-a13f-\
1333110bb7a5"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "11.633"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 3.729641386782514*^9}, {3.729641494014351*^9, 
   3.729641496820745*^9}, {3.729641638018527*^9, 3.729641640522295*^9}, {
   3.72964173567841*^9, 3.729641737564645*^9}, {3.729641855992404*^9, 
   3.729641857902577*^9}, {3.729641967838233*^9, 3.729641969628721*^9}, {
   3.729642079864973*^9, 
   3.729642083559461*^9}},ExpressionUUID->"87d41395-741e-406d-982f-\
fbdfa6011f95"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"8b6a300d-1405-4f81-9481-93b2a1525733"],

Cell[BoxData["34.21776735442092`"], "Output",
 CellChangeTimes->{
  3.7296522631922817`*^9},ExpressionUUID->"ece881ab-eedb-4c0b-b755-\
e4eb439b1b74"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"04255105-c288-452e-9af2-\
b5d60b392d6d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"f423a470-fb0e-4d5c-99c2-4ddbd6f890a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"a5a3f4c5-e074-\
4454-9651-83b558e8d055"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729652269240542*^9, 
  3.7296522761426363`*^9}},ExpressionUUID->"389a6f65-bc53-4f51-bdfa-\
57afdcfd31f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"34.21776735442092`", ",", "1.1146525983927626`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"34.21776735442092`", ",", "1.650157103001062`*^-14"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"34.21776735442092`", ",", "3.8684545781941427`*^-13"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"34.21776735442092`", ",", "5.431716458573567`*^-12"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"34.21776735442092`", ",", "5.0602440163664675`*^-11"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"34.21776735442092`", ",", "3.451001535363498`*^-10"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.729642139789106*^9, 
  3.729652321764286*^9},ExpressionUUID->"7037ee30-4de7-4d49-bd4c-\
9d64f919149d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po214", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 3.729641264566457*^9}, {3.729641402917803*^9, 
  3.729641403940937*^9}, {3.7296415406122017`*^9, 3.729641541210875*^9}, {
  3.729641668949461*^9, 3.7296416696685247`*^9}, {3.729641768751389*^9, 
  3.7296417695423317`*^9}, {3.729641884325622*^9, 3.729641885324897*^9}, {
  3.7296420009603367`*^9, 3.7296420011753397`*^9}, {3.729642110374408*^9, 
  3.729642111077396*^9}},ExpressionUUID->"2f0b8d51-4e17-4a50-b298-\
54e51915a7f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"66d61f30-8cb4-4ef2-bef1-\
f0148c50445b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "210"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb210", "=", 
   RowBox[{"-", "14.728501953125"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb210", "=", 
   RowBox[{
    RowBox[{"210", "*", "Mu"}], "+", "DeltaMPb210"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb210"}], 
     RowBox[{"MHe4", "+", "MPb210"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "7.83346"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}, {3.729641270150844*^9, 3.729641332734497*^9}, {
  3.7296414086694193`*^9, 3.729641482412608*^9}, {3.7296415470597353`*^9, 
  3.729641621306514*^9}, {3.729641674269021*^9, 3.729641723588771*^9}, {
  3.729641773926963*^9, 3.7296418307426558`*^9}, {3.729641892475883*^9, 
  3.72964195605247*^9}, {3.729642005959903*^9, 3.729642066239464*^9}, {
  3.729642116598263*^9, 
  3.72964218297327*^9}},ExpressionUUID->"5f68e331-9880-4255-83a0-\
3745e492e9fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"db4ac290-72a9-4d35-ac56-5e4100ac6dcf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "11.931709189211453`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 3.7296413821351233`*^9, 
  3.729641492305275*^9, 3.729641635087319*^9, 3.729641733581349*^9, 
  3.7296418536439466`*^9, 3.729641966046289*^9, 3.7296420761803293`*^9, 
  3.729642194418968*^9},ExpressionUUID->"bd9cb0fa-34e0-4abb-9896-\
94098bdd48fe"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "11.9317"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 3.729641386782514*^9}, {3.729641494014351*^9, 
   3.729641496820745*^9}, {3.729641638018527*^9, 3.729641640522295*^9}, {
   3.72964173567841*^9, 3.729641737564645*^9}, {3.729641855992404*^9, 
   3.729641857902577*^9}, {3.729641967838233*^9, 3.729641969628721*^9}, {
   3.729642079864973*^9, 3.729642083559461*^9}, {3.729642197037281*^9, 
   3.729642200349532*^9}},ExpressionUUID->"20f0f85d-3513-48d3-abe1-\
54d06fcbccc7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"69b4397c-08f2-42a8-9a0f-9159ceb9dd04"],

Cell[BoxData["36.586646326835734`"], "Output",
 CellChangeTimes->{
  3.729652392761541*^9},ExpressionUUID->"1f521f62-3b3f-430e-801b-\
308db2be88e7"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"9b386030-e092-432c-a4ea-\
1fe6bb9b2f6a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"cd4bd50f-b2a3-4e68-bea1-64cfebdc263d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"319dc5ba-c65b-\
4150-9021-38b557c1b7c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729652400151897*^9, 
  3.729652403981933*^9}},ExpressionUUID->"af4197f7-750b-430f-b2e4-\
a841250940bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"36.586646326835734`", ",", "1.2381123161918496`*^-18"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"36.586646326835734`", ",", "8.790619236502659`*^-17"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"36.586646326835734`", ",", "5.984050954878413`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"36.586646326835734`", ",", "1.687895686580812`*^-13"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"36.586646326835734`", ",", "2.5935478865111896`*^-12"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"36.586646326835734`", ",", "2.5872352383726066`*^-11"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.729642254513337*^9, 
  3.729652444270567*^9},ExpressionUUID->"0d0b7530-4a84-449b-aab6-\
428bc53f75e1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po216", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 3.729641264566457*^9}, {3.729641402917803*^9, 
  3.729641403940937*^9}, {3.7296415406122017`*^9, 3.729641541210875*^9}, {
  3.729641668949461*^9, 3.7296416696685247`*^9}, {3.729641768751389*^9, 
  3.7296417695423317`*^9}, {3.729641884325622*^9, 3.729641885324897*^9}, {
  3.7296420009603367`*^9, 3.7296420011753397`*^9}, {3.729642110374408*^9, 
  3.729642111077396*^9}, {3.72964221919118*^9, 
  3.7296422196621237`*^9}},ExpressionUUID->"f91e13e3-ddca-4039-a37f-\
dda35f1c6b75"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"405c75dd-30d6-4043-967c-\
eeb182034327"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "212"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb212", "=", 
   RowBox[{"-", "7.54885009765625"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb212", "=", 
   RowBox[{
    RowBox[{"212", "*", "Mu"}], "+", "DeltaMPb212"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb212"}], 
     RowBox[{"MHe4", "+", "MPb212"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "6.9063"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}, {3.729641270150844*^9, 3.729641332734497*^9}, {
  3.7296414086694193`*^9, 3.729641482412608*^9}, {3.7296415470597353`*^9, 
  3.729641621306514*^9}, {3.729641674269021*^9, 3.729641723588771*^9}, {
  3.729641773926963*^9, 3.7296418307426558`*^9}, {3.729641892475883*^9, 
  3.72964195605247*^9}, {3.729642005959903*^9, 3.729642066239464*^9}, {
  3.729642116598263*^9, 3.72964218297327*^9}, {3.729642224094645*^9, 
  3.7296423069011097`*^9}},ExpressionUUID->"a15bf3eb-dc3c-41e5-a330-\
31f26186f8e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"e72324bd-ef0e-42ee-9911-712a4d6bddd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.169356967302923`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 3.7296413821351233`*^9, 
  3.729641492305275*^9, 3.729641635087319*^9, 3.729641733581349*^9, 
  3.7296418536439466`*^9, 3.729641966046289*^9, 3.7296420761803293`*^9, 
  3.729642194418968*^9, 
  3.72964232796771*^9},ExpressionUUID->"bb750954-165a-4d06-950e-b688e39b698b"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.1694"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 3.729641386782514*^9}, {3.729641494014351*^9, 
   3.729641496820745*^9}, {3.729641638018527*^9, 3.729641640522295*^9}, {
   3.72964173567841*^9, 3.729641737564645*^9}, {3.729641855992404*^9, 
   3.729641857902577*^9}, {3.729641967838233*^9, 3.729641969628721*^9}, {
   3.729642079864973*^9, 3.729642083559461*^9}, {3.729642197037281*^9, 
   3.729642200349532*^9}, {3.729642329719014*^9, 
   3.729642335789384*^9}},ExpressionUUID->"71ce07ee-a262-4975-a06a-\
af9dffc56f45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"d6bcf48b-72a1-4751-a7b9-d0d1d43e6e4b"],

Cell[BoxData["38.968632722829774`"], "Output",
 CellChangeTimes->{
  3.72965251367001*^9},ExpressionUUID->"51bc6681-6f71-4c03-a239-ab43bc1e189b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Zeff", "//", "N"}]], "Input",ExpressionUUID->"575b429a-5950-4c32-9193-bdf064780d6e"],

Cell[BoxData["0.4444444444444444`"], "Output",
 CellChangeTimes->{
  3.729654035161907*^9},ExpressionUUID->"5e5a2457-581f-44c6-ac30-\
0cbaacd37f2f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"6e9a88b0-e1c9-4df5-ae10-\
1dd7ce496842"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"06eeaf9f-0402-46a2-be9a-c9f40039ea4f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"905d5f2a-409b-\
476f-9a34-32915abc44e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729652520945999*^9, 
  3.7296525249838953`*^9}},ExpressionUUID->"a80143ac-04cd-4416-ba03-\
0a432408e6af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"38.968632722829774`", ",", "1.1980593073143214`*^-21"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"38.968632722829774`", ",", "6.414362751089997`*^-19"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"38.968632722829774`", ",", "1.3779513607159909`*^-16"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"38.968632722829774`", ",", "7.891642587682638`*^-15"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"38.968632722829774`", ",", "1.9788204801348247`*^-13"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"38.968632722829774`", ",", "2.8375540804682254`*^-12"}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.729642381658291*^9, 
  3.729652562175062*^9},ExpressionUUID->"25bc1e9c-17f9-4a67-99f1-\
d44a5b703454"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Po218", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 3.729641264566457*^9}, {3.729641402917803*^9, 
  3.729641403940937*^9}, {3.7296415406122017`*^9, 3.729641541210875*^9}, {
  3.729641668949461*^9, 3.7296416696685247`*^9}, {3.729641768751389*^9, 
  3.7296417695423317`*^9}, {3.729641884325622*^9, 3.729641885324897*^9}, {
  3.7296420009603367`*^9, 3.7296420011753397`*^9}, {3.729642110374408*^9, 
  3.729642111077396*^9}, {3.72964221919118*^9, 3.7296422196621237`*^9}, {
  3.729642352044443*^9, 
  3.729642352675466*^9}},ExpressionUUID->"057195b7-55a2-4d20-babc-\
7c0fca0a4f1f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"8c168900-e727-493d-8d65-\
0501079d46b6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "214"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb214", "=", 
   RowBox[{"-", "0.18276899719238282"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb214", "=", 
   RowBox[{
    RowBox[{"214", "*", "Mu"}], "+", "DeltaMPb214"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb214"}], 
     RowBox[{"MHe4", "+", "MPb214"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "6.11468"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQPen6Xo2dJ187ejz4DaZ1vi83BNEPNjjbgGihKg4H
EG0z3wBMPzt7pRpEu/V8AdNOynsaQfSW3fvaQPSkDTm9INrq6cxJINqI5+IM
EC1wQ2s2iHb4oboBbP6BTRtBdN0Wgysget/Gh7dA9PbLR56BaIbG6e9A9KNs
0R8gWszEl3EXkI56mcgJor+dWykEoi/N9pAE0WbXi+RB9LqVe1VB9LXD13VA
dL5VvwmYv7bRBkS3bd/nBKI3rHT3AtE/VCYHgGh21fsRIDqUnTkORD+5GpMB
ontSr+WB6EPee8tANAAKyLXG
  
  "],ExpressionUUID->"758f4645-c971-4fe2-bfa9-9eb1802a07eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"b6ea622f-1e99-458c-89c3-b7e37cbe8c20"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "12.365567568498335`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 3.7296413821351233`*^9, 
  3.729641492305275*^9, 3.729641635087319*^9, 3.729641733581349*^9, 
  3.7296418536439466`*^9, 3.729641966046289*^9, 3.7296420761803293`*^9, 
  3.729642194418968*^9, 3.72964232796771*^9, 
  3.7296424339801683`*^9},ExpressionUUID->"078f6633-270b-4271-b36a-\
6edda93ec3a3"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "12.3656"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 3.729641386782514*^9}, {3.729641494014351*^9, 
   3.729641496820745*^9}, {3.729641638018527*^9, 3.729641640522295*^9}, {
   3.72964173567841*^9, 3.729641737564645*^9}, {3.729641855992404*^9, 
   3.729641857902577*^9}, {3.729641967838233*^9, 3.729641969628721*^9}, {
   3.729642079864973*^9, 3.729642083559461*^9}, {3.729642197037281*^9, 
   3.729642200349532*^9}, {3.729642329719014*^9, 3.729642335789384*^9}, {
   3.729642436045035*^9, 
   3.729642440083321*^9}},ExpressionUUID->"2c8419ab-0029-4eea-ae6f-\
d53a598f8542"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"aacbf76f-0d8c-4bb1-a8f8-6f41ab162987"],

Cell[BoxData["41.417967222823265`"], "Output",
 CellChangeTimes->{
  3.7296527264324837`*^9},ExpressionUUID->"64d99047-c35a-4d15-a449-\
2a41d9646bef"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"0756c586-4d3c-4e81-8e8f-\
d4afa16a3760"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"cc5508b1-0044-4d2a-9074-e24bf6c0e875"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"57b37448-2e3c-\
42c4-b36c-67cd07007f90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Chi]", ",", 
     RowBox[{"P\[Alpha]Tot", "[", "#", "]"}]}], "}"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"0", ",", "0.5", ",", "0.1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729652733662406*^9, 
  3.729652737524466*^9}},ExpressionUUID->"b1217d4f-b77f-484f-a85d-\
467fabb1979e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"41.417967222823265`", ",", "8.775961903768932`*^-25"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"41.417967222823265`", ",", "5.9904402416003286`*^-21"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"41.417967222823265`", ",", "4.375171965177155`*^-18"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"41.417967222823265`", ",", "5.112643799105476`*^-16"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"41.417967222823265`", ",", "2.0662382923090852`*^-14"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"41.417967222823265`", ",", "4.187635963417388`*^-13"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.729642492109289*^9, 
  3.729652778901421*^9},ExpressionUUID->"6c190dca-fead-4ce5-b878-\
9ea37e454d5b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Plots", "Chapter",
 CellChangeTimes->{{3.7296505932932673`*^9, 
  3.729650605713211*^9}},ExpressionUUID->"2a75230b-cbaa-4962-9c54-\
a71586f51f75"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GeigerNuttallDataSet0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"37.80671721720353`", ",", "1.1166837055678828`*^-20"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.70140547476128`", ",", "8.702758835993288`*^-22"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"39.65033342785255`", ",", "5.708525672586433`*^-23"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"40.73460569470236`", ",", "2.4688839207386024`*^-24"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.841552343256744`", ",", "9.850906533446456`*^-26"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"42.86250878853721`", ",", "5.037547663949393`*^-27"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"43.70345267978709`", ",", "4.402795140313424`*^-28"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.35034517080227`", ",", "6.890106566144137`*^-29"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.82833346057264`", ",", "1.7940840875516485`*^-29"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.02750519864276`", ",", "2.253361424260403`*^-28"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"34.21776735442092`", ",", "1.1146525983927626`*^-15"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"36.586646326835734`", ",", "1.2381123161918496`*^-18"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.968632722829774`", ",", "1.1980593073143214`*^-21"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.417967222823265`", ",", "8.775961903768932`*^-25"}], 
          "}"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "<", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "&"}]}], "]"}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"GeigerNuttallDataSet0d1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"37.80671721720353`", ",", "1.759703907607605`*^-19"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.70140547476128`", ",", "2.85247165957273`*^-20"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"39.65033342785255`", ",", "4.428838645685675`*^-21"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"40.73460569470236`", ",", "5.553111955571166`*^-22"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.841552343256744`", ",", "7.430315145790593`*^-23"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"42.86250878853721`", ",", "1.3382093048993623`*^-23"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"43.70345267978709`", ",", "3.830743789848215`*^-24"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.35034517080227`", ",", "1.717834153928125`*^-24"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.82833346057264`", ",", "1.1072338960466542`*^-24"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.02750519864276`", ",", "8.076207030615778`*^-24"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"34.21776735442092`", ",", "1.650157103001062`*^-14"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"36.586646326835734`", ",", "8.790619236502659`*^-17"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.968632722829774`", ",", "6.414362751089997`*^-19"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.417967222823265`", ",", "5.9904402416003286`*^-21"}], 
          "}"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "<", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "&"}]}], "]"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GeigerNuttallDataSet0d2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"37.80671721720353`", ",", "4.744645459406714`*^-18"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.70140547476128`", ",", "1.3077862028541891`*^-18"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"39.65033342785255`", ",", "3.5819960593994315`*^-19"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"40.73460569470236`", ",", "8.502355093665739`*^-20"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.841552343256744`", ",", "2.1984890959837326`*^-20"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"42.86250878853721`", ",", "7.39138909712348`*^-21"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"43.70345267978709`", ",", "3.627084724507886`*^-21"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.35034517080227`", ",", "2.530542376701795`*^-21"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.82833346057264`", ",", "2.3251121202369693`*^-21"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.02750519864276`", ",", "1.3183027444291527`*^-20"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"34.21776735442092`", ",", "3.8684545781941427`*^-13"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"36.586646326835734`", ",", "5.984050954878413`*^-15"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.968632722829774`", ",", "1.3779513607159909`*^-16"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.417967222823265`", ",", "4.375171965177155`*^-18"}], 
          "}"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "<", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "&"}]}], "]"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GeigerNuttallDataSet0d3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"37.80671721720353`", ",", "7.83355018691618`*^-17"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.70140547476128`", ",", "3.07445908412038`*^-17"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"39.65033342785255`", ",", "1.213665693453539`*^-17"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"40.73460569470236`", ",", "4.288616585514161`*^-18"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.841552343256744`", ",", "1.6491356489293888`*^-18"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"42.86250878853721`", ",", "7.973568086567428`*^-19"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"43.70345267978709`", ",", "5.299544845960231`*^-19"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.35034517080227`", ",", "4.70465173343553`*^-19"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.82833346057264`", ",", "5.213227595984186`*^-19"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.02750519864276`", ",", "2.5349849173570403`*^-18"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"34.21776735442092`", ",", "5.431716458573567`*^-12"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"36.586646326835734`", ",", "1.687895686580812`*^-13"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.968632722829774`", ",", "7.891642587682638`*^-15"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.417967222823265`", ",", "5.112643799105476`*^-16"}], 
          "}"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "<", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "&"}]}], "]"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GeigerNuttallDataSet0d4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"37.80671721720353`", ",", "8.6179326884024`*^-16"}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"38.70140547476128`", ",", "4.363483910128054`*^-16"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"39.65033342785255`", ",", "2.229386054872219`*^-16"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"40.73460569470236`", ",", "1.0375285725094781`*^-16"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.841552343256744`", ",", "5.221037943719143`*^-17"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"42.86250878853721`", ",", "3.2125902647482855`*^-17"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"43.70345267978709`", ",", "2.600030076199129`*^-17"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.35034517080227`", ",", "2.689681635271501`*^-17"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.82833346057264`", ",", "3.3476286279049`*^-17"}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"44.02750519864276`", ",", "1.4607777837513005`*^-16"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"34.21776735442092`", ",", "5.0602440163664675`*^-11"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"36.586646326835734`", ",", "2.5935478865111896`*^-12"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.968632722829774`", ",", "1.9788204801348247`*^-13"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.417967222823265`", ",", "2.0662382923090852`*^-14"}], 
          "}"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "<", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "&"}]}], "]"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GeigerNuttallDataSet0d5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
    RowBox[{"(", 
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"37.80671721720353`", ",", "6.928089678154461`*^-15"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.70140547476128`", ",", "4.255902088026692`*^-15"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"39.65033342785255`", ",", "2.6369053407299383`*^-15"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"40.73460569470236`", ",", "1.503694801138792`*^-15"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.841552343256744`", ",", "9.201782298703839`*^-16"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"42.86250878853721`", ",", "6.729092860449506`*^-16"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"43.70345267978709`", ",", "6.256346056283049`*^-16"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.35034517080227`", ",", "7.194129090684321`*^-16"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.82833346057264`", ",", "9.686900056115336`*^-16"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"44.02750519864276`", ",", "3.891332275934628`*^-15"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"34.21776735442092`", ",", "3.451001535363498`*^-10"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"36.586646326835734`", ",", "2.5872352383726066`*^-11"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"38.968632722829774`", ",", "2.8375540804682254`*^-12"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"41.417967222823265`", ",", "4.187635963417388`*^-13"}], 
          "}"}]}], "}"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "<", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "&"}]}], "]"}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQbZUrVLHv5GtHrxVJNSD6zOaYbhC9+rb+AhC9wCNs
B4gOmnV+D4g2nGZ8CqxOxew8iJ7Hd/42iOaMv/wQRIcpLn4Dou/7i30C0Xbh
b/6A6Fn/7jLuB9LnzunygOiur/9FQHRfZJYCiFaP2q4Coue9WK8Lol9dEjcC
0Qe3C9qC6Gd+3xxB9CJVVT8QbWK+LwhEB+nejAXR9+OZkkB0/vyAchD9aJNJ
DYh+8DysDURfmyvaBaIDyyMmgGinnmIwPe9dIccBIL3qSI4giI5iuvoeRG8r
YPgCon9dYPoJopUjp/wB0QDNBrUX
  
  "],ExpressionUUID->"5ab3646f-e2ad-46ca-a1f1-9e70e64b63fa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "GeigerNuttallDataSet0", ",", "GeigerNuttallDataSet0d1", ",", 
         "GeigerNuttallDataSet0d2", ",", "GeigerNuttallDataSet0d3", ",", 
         "GeigerNuttallDataSet0d4", ",", "GeigerNuttallDataSet0d5"}], "}"}], 
       ",", 
       RowBox[{"Joined", "\[Rule]", "True"}], ",", 
       RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", " ", "30"}], "}"}]}], ",", 
       RowBox[{"Mesh", "\[Rule]", "All"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Thickness", "[", "0.0035", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"34", ",", "45"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "30"}], ",", 
            RowBox[{"-", "8"}]}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"\"\<E=0    MV/fm\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<E=0.1 MV/fm\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<E=0.2 MV/fm\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<E=0.3 MV/fm\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<E=0.4 MV/fm\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}], ",", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<E=0.5 MV/fm\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "32"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.15", ",", "0.26"}], "}"}]}], "]"}]}]}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
        RowBox[{"Circle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"39.2", ",", 
            RowBox[{"-", "17.2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.9", ",", "7"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Yellow", ",", 
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
        RowBox[{"Circle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"41.3", ",", 
            RowBox[{"-", "18.8"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "7.5"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"Graphics", "[", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}], ",", 
        RowBox[{"Circle", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"44", ",", 
            RowBox[{"-", "20.9"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.65", ",", "8"}], "}"}]}], "]"}]}], "}"}], "]"}]}], "\n",
     "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Chi]\>\"", ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(Log\), \
\(10\)]\)\!\(\*SubscriptBox[OverscriptBox[\(P\), \(~\)], \(\[Alpha]\)]\)\>\"",
         ",", 
        RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
     "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.729651776194915*^9, 3.729651800734405*^9}, 
   3.7296528464666653`*^9, 3.729652880818326*^9, {3.7296529205367317`*^9, 
   3.729652949867173*^9}, {3.729652999162468*^9, 3.729653004371818*^9}, {
   3.729653036941709*^9, 3.729653043792697*^9}, {3.729653471218495*^9, 
   3.72965347889809*^9}, {3.729653514818037*^9, 3.729653515065946*^9}, {
   3.729653770493359*^9, 3.729653787907773*^9}, {3.729653909790402*^9, 
   3.729653947818972*^9}, {3.729654858273937*^9, 3.729654890332128*^9}, {
   3.729654922268972*^9, 3.7296549757470617`*^9}, {3.7296554220540323`*^9, 
   3.7296554357212763`*^9}, {3.729655554500437*^9, 3.729655568539237*^9}, {
   3.729655737247817*^9, 3.7296557376221457`*^9}, {3.729655816837884*^9, 
   3.7296558967470303`*^9}, {3.729655934116102*^9, 3.729655948394319*^9}, {
   3.7296560016342154`*^9, 
   3.729656406197319*^9}},ExpressionUUID->"82fbbcac-6148-4369-831a-\
b6bc890c679c"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {{{}, {}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.011000000000000001`], Thickness[0.0035], 
         LineBox[{{34.21776735442092, -14.952860467243607`}, {
          36.586646326835734`, -17.907239956212667`}, {
          37.80671721720353, -19.95206982095656}, {
          38.70140547476128, -21.060343051137963`}, {
          38.968632722829774`, -20.92152168261297}, {
          39.65033342785255, -22.24347604148033}, {
          40.73460569470236, -23.60749932876705}, {
          41.417967222823265`, -24.05670527069073}, {
          41.841552343256744`, -25.006523801547303`}, {
          42.86250878853721, -26.297780831651373`}, {
          43.70345267978709, -27.3562715215587}, {
          44.02750519864276, -27.647169144728363`}, {
          44.35034517080227, -28.161774061005225`}, {
          44.82833346057264, -28.746157205715637`}}]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.011000000000000001`], Thickness[0.0035], 
         LineBox[{{34.21776735442092, -13.782474706865798`}, {
          36.586646326835734`, -16.055980530896225`}, {
          37.80671721720353, -18.754560401566586`}, {
          38.70140547476128, -19.544778661774714`}, {
          38.968632722829774`, -18.192846483082054`}, {
          39.65033342785255, -20.353710141924505`}, {
          40.73460569470236, -21.25546357068435}, {
          41.417967222823265`, -20.222541259835722`}, {
          41.841552343256744`, -22.12899276589281}, {
          42.86250878853721, -22.873475954689436`}, {
          43.70345267978709, -23.416716893795066`}, {
          44.02750519864276, -23.092792556605367`}, {
          44.35034517080227, -23.765018766878804`}, {
          44.82833346057264, -23.95576062751097}}]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], PointSize[
         0.011000000000000001`], Thickness[0.0035], 
         LineBox[{{34.21776735442092, -12.412462498083995`}, {
          36.586646326835734`, -14.223004717060654`}, {
          37.80671721720353, -17.32379623440128}, {
          38.70140547476128, -17.88346324875632}, {
          38.968632722829774`, -15.860766111996941`}, {
          39.65033342785255, -18.445874896259745`}, {
          40.73460569470236, -19.07046076104859}, {
          41.417967222823265`, -17.35900487245657}, {
          41.841552343256744`, -19.657875684042835`}, {
          42.86250878853721, -20.13127393501198}, {
          43.70345267978709, -20.44044229968383}, {
          44.02750519864276, -19.879984843811187`}, {
          44.35034517080227, -20.59678638555786}, {
          44.82833346057264, -20.63355609996707}}]}, 
        {RGBColor[0.922526, 0.385626, 0.209179], PointSize[
         0.011000000000000001`], Thickness[0.0035], 
         LineBox[{{34.21776735442092, -11.265062908773736`}, {
          36.586646326835734`, -12.772654396657156`}, {
          37.80671721720353, -16.106041369850793`}, {
          38.70140547476128, -16.512231282310008`}, {
          38.968632722829774`, -14.10283259216188}, {
          39.65033342785255, -16.91590092403724}, {
          40.73460569470236, -17.3676827791838}, {
          41.417967222823265`, -15.291354463770958`}, {
          41.841552343256744`, -17.78274362018412}, {
          42.86250878853721, -18.09834729296516}, {
          43.70345267978709, -18.275761428394716`}, {
          44.02750519864276, -17.5960246202865}, {
          44.35034517080227, -18.327472520131572`}, {
          44.82833346057264, -18.282893314489367`}}]}, 
        {RGBColor[0.528488, 0.470624, 0.701351], PointSize[
         0.011000000000000001`], Thickness[0.0035], 
         LineBox[{{34.21776735442092, -10.295828539996913`}, {
          36.586646326835734`, -11.586105728909812`}, {
          37.80671721720353, -15.064596902353655`}, {
          38.70140547476128, -15.360166621107934`}, {
          38.968632722829774`, -12.70359360348093}, {
          39.65033342785255, -15.651814719773146`}, {
          40.73460569470236, -15.983999934411209`}, {
          41.417967222823265`, -13.684819594206926`}, {
          41.841552343256744`, -16.28224315055715}, {
          42.86250878853721, -16.493144661036098`}, {
          43.70345267978709, -16.585021628240035`}, {
          44.02750519864276, -15.835415844730083`}, {
          44.35034517080227, -16.57029912231258}, {
          44.82833346057264, -16.475262726842885`}}]}, 
        {RGBColor[0.772079, 0.431554, 0.102387], PointSize[
         0.011000000000000001`], Thickness[0.0035], 
         LineBox[{{34.21776735442092, -9.46205484748923}, {
          36.586646326835734`, -10.587164082268163`}, {
          37.80671721720353, -14.159386499386267`}, {
          38.70140547476128, -14.371008372047326`}, {
          38.968632722829774`, -11.547055852574111`}, {
          39.65033342785255, -14.578905460171114`}, {
          40.73460569470236, -14.822840301797285`}, {
          41.417967222823265`, -12.378031079130425`}, {
          41.841552343256744`, -15.036128045749555`}, {
          42.86250878853721, -15.172043478458768`}, {
          43.70345267978709, -15.20367923722161}, {
          44.02750519864276, -14.409901683757123`}, {
          44.35034517080227, -15.143021773513771`}, {
          44.82833346057264, -15.013815181041695`}}]}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
         Thickness[0.0035], GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledCircle]\"\>",
            StripOnInput->False,
            FontSize->30], {0., 0.}], {{{
          34.21776735442092, -14.952860467243607`}}, {{
          36.586646326835734`, -17.907239956212667`}}, {{
          37.80671721720353, -19.95206982095656}}, {{
          38.70140547476128, -21.060343051137963`}}, {{
          38.968632722829774`, -20.92152168261297}}, {{
          39.65033342785255, -22.24347604148033}}, {{
          40.73460569470236, -23.60749932876705}}, {{
          41.417967222823265`, -24.05670527069073}}, {{
          41.841552343256744`, -25.006523801547303`}}, {{
          42.86250878853721, -26.297780831651373`}}, {{
          43.70345267978709, -27.3562715215587}}, {{
          44.02750519864276, -27.647169144728363`}}, {{
          44.35034517080227, -28.161774061005225`}}, {{
          44.82833346057264, -28.746157205715637`}}}]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], AbsolutePointSize[6], 
         Thickness[0.0035], GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledSquare]\"\>",
            StripOnInput->False,
            FontSize->30], {0., 0.}], {{{
          34.21776735442092, -13.782474706865798`}}, {{
          36.586646326835734`, -16.055980530896225`}}, {{
          37.80671721720353, -18.754560401566586`}}, {{
          38.70140547476128, -19.544778661774714`}}, {{
          38.968632722829774`, -18.192846483082054`}}, {{
          39.65033342785255, -20.353710141924505`}}, {{
          40.73460569470236, -21.25546357068435}}, {{
          41.417967222823265`, -20.222541259835722`}}, {{
          41.841552343256744`, -22.12899276589281}}, {{
          42.86250878853721, -22.873475954689436`}}, {{
          43.70345267978709, -23.416716893795066`}}, {{
          44.02750519864276, -23.092792556605367`}}, {{
          44.35034517080227, -23.765018766878804`}}, {{
          44.82833346057264, -23.95576062751097}}}]}, 
        {RGBColor[0.560181, 0.691569, 0.194885], AbsolutePointSize[6], 
         Thickness[0.0035], GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledDiamond]\"\>",
            StripOnInput->False,
            FontSize->30], {0., 0.}], {{{
          34.21776735442092, -12.412462498083995`}}, {{
          36.586646326835734`, -14.223004717060654`}}, {{
          37.80671721720353, -17.32379623440128}}, {{
          38.70140547476128, -17.88346324875632}}, {{
          38.968632722829774`, -15.860766111996941`}}, {{
          39.65033342785255, -18.445874896259745`}}, {{
          40.73460569470236, -19.07046076104859}}, {{
          41.417967222823265`, -17.35900487245657}}, {{
          41.841552343256744`, -19.657875684042835`}}, {{
          42.86250878853721, -20.13127393501198}}, {{
          43.70345267978709, -20.44044229968383}}, {{
          44.02750519864276, -19.879984843811187`}}, {{
          44.35034517080227, -20.59678638555786}}, {{
          44.82833346057264, -20.63355609996707}}}]}, 
        {RGBColor[0.922526, 0.385626, 0.209179], AbsolutePointSize[6], 
         Thickness[0.0035], GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledUpTriangle]\"\>",
            StripOnInput->False,
            FontSize->30], {0., 0.}], {{{
          34.21776735442092, -11.265062908773736`}}, {{
          36.586646326835734`, -12.772654396657156`}}, {{
          37.80671721720353, -16.106041369850793`}}, {{
          38.70140547476128, -16.512231282310008`}}, {{
          38.968632722829774`, -14.10283259216188}}, {{
          39.65033342785255, -16.91590092403724}}, {{
          40.73460569470236, -17.3676827791838}}, {{
          41.417967222823265`, -15.291354463770958`}}, {{
          41.841552343256744`, -17.78274362018412}}, {{
          42.86250878853721, -18.09834729296516}}, {{
          43.70345267978709, -18.275761428394716`}}, {{
          44.02750519864276, -17.5960246202865}}, {{
          44.35034517080227, -18.327472520131572`}}, {{
          44.82833346057264, -18.282893314489367`}}}]}, 
        {RGBColor[0.528488, 0.470624, 0.701351], AbsolutePointSize[6], 
         Thickness[0.0035], GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[FilledDownTriangle]\"\>",
            StripOnInput->False,
            FontSize->30], {0., 0.}], {{{
          34.21776735442092, -10.295828539996913`}}, {{
          36.586646326835734`, -11.586105728909812`}}, {{
          37.80671721720353, -15.064596902353655`}}, {{
          38.70140547476128, -15.360166621107934`}}, {{
          38.968632722829774`, -12.70359360348093}}, {{
          39.65033342785255, -15.651814719773146`}}, {{
          40.73460569470236, -15.983999934411209`}}, {{
          41.417967222823265`, -13.684819594206926`}}, {{
          41.841552343256744`, -16.28224315055715}}, {{
          42.86250878853721, -16.493144661036098`}}, {{
          43.70345267978709, -16.585021628240035`}}, {{
          44.02750519864276, -15.835415844730083`}}, {{
          44.35034517080227, -16.57029912231258}}, {{
          44.82833346057264, -16.475262726842885`}}}]}, 
        {RGBColor[0.772079, 0.431554, 0.102387], AbsolutePointSize[6], 
         Thickness[0.0035], GeometricTransformationBox[InsetBox[
           StyleBox["\<\"\[EmptyCircle]\"\>",
            StripOnInput->False,
            FontSize->30], {0., 0.}], {{{
          34.21776735442092, -9.46205484748923}}, {{
          36.586646326835734`, -10.587164082268163`}}, {{
          37.80671721720353, -14.159386499386267`}}, {{
          38.70140547476128, -14.371008372047326`}}, {{
          38.968632722829774`, -11.547055852574111`}}, {{
          39.65033342785255, -14.578905460171114`}}, {{
          40.73460569470236, -14.822840301797285`}}, {{
          41.417967222823265`, -12.378031079130425`}}, {{
          41.841552343256744`, -15.036128045749555`}}, {{
          42.86250878853721, -15.172043478458768`}}, {{
          43.70345267978709, -15.20367923722161}}, {{
          44.02750519864276, -14.409901683757123`}}, {{
          44.35034517080227, -15.143021773513771`}}, {{
          44.82833346057264, -15.013815181041695`}}}]}, {}}}, {}, {}, {}, {}}, 
     {RGBColor[1, 0, 0], Thickness[0.005], Dashing[0.01], 
      CircleBox[{39.2, -17.2}, {0.9, 7.}]}, 
     {RGBColor[1, 1, 0], Thickness[0.005], Dashing[0.01], 
      CircleBox[{41.3, -18.8}, {1., 7.5}]}, 
     {RGBColor[0, 0, 1], Thickness[0.005], Dashing[0.01], 
      CircleBox[{44, -20.9}, {0.65, 8.}]}}, InsetBox[
     TemplateBox[{
      StyleBox["\"E=0    MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.1 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.2 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.3 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.4 MV/fm\"", FontSize -> 32, StripOnInput -> False],
       StyleBox["\"E=0.5 MV/fm\"", FontSize -> 32, StripOnInput -> False]},
      "PointLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    LineBox[{{0, 30}, {30, 30}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], FontSize -> 30, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {30, 30}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.3666666666666667] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    LineBox[{{0, 30}, {30, 30}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], FontSize -> 30, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {30, 30}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.3666666666666667] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    LineBox[{{0, 30}, {30, 30}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], FontSize -> 30, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {30, 30}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.3666666666666667] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    LineBox[{{0, 30}, {30, 30}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], FontSize -> 30, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {30, 30}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.3666666666666667] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    LineBox[{{0, 30}, {30, 30}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], FontSize -> 30, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {30, 30}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.3666666666666667] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    LineBox[{{0, 30}, {30, 30}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.132], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.042]], FontSize -> 30, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {30, 30}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.3666666666666667] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.0035`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.0035`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.0035`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.0035`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.528488, 0.470624, 0.701351]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.0035`", "]"}]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.772079, 0.431554, 0.102387]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.0035`", "]"}]}], "]"}]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledCircle]\"", ",", "30"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledSquare]\"", ",", "30"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDiamond]\"", ",", "30"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "30"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledDownTriangle]\"", ",", "30"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[EmptyCircle]\"", ",", "30"}], "}"}]}], 
               "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.15, 0.26}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{34.055, -8.11},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      StyleBox["\"\[Chi]\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm], 
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(Log\\), \
\\(10\\)]\\)\\!\\(\\*SubscriptBox[OverscriptBox[\\(P\\), \\(~\\)], \
\\(\[Alpha]\\)]\\)\"", FontSize -> 32, 
       GrayLevel[0], StripOnInput -> False], TraditionalForm]},
   FrameStyle->{{
      Thickness[Large], 
      Thickness[Large]}, {
      Thickness[Large], 
      Thickness[Large]}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[
     GrayLevel[0], Large],
   GridLines->{Automatic, Automatic},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->{1238.109375, Automatic},
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->{{34, 45}, {-30, -8}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035]], 
          
          Line[{{34.21776735442092, -14.952860467243607`}, {
           36.586646326835734`, -17.907239956212667`}, {
           37.80671721720353, -19.95206982095656}, {
           38.70140547476128, -21.060343051137963`}, {
           38.968632722829774`, -20.92152168261297}, {
           39.65033342785255, -22.24347604148033}, {
           40.73460569470236, -23.60749932876705}, {
           41.417967222823265`, -24.05670527069073}, {
           41.841552343256744`, -25.006523801547303`}, {
           42.86250878853721, -26.297780831651373`}, {
           43.70345267978709, -27.3562715215587}, {
           44.02750519864276, -27.647169144728363`}, {
           44.35034517080227, -28.161774061005225`}, {
           44.82833346057264, -28.746157205715637`}}]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035]], 
          
          Line[{{34.21776735442092, -13.782474706865798`}, {
           36.586646326835734`, -16.055980530896225`}, {
           37.80671721720353, -18.754560401566586`}, {
           38.70140547476128, -19.544778661774714`}, {
           38.968632722829774`, -18.192846483082054`}, {
           39.65033342785255, -20.353710141924505`}, {
           40.73460569470236, -21.25546357068435}, {
           41.417967222823265`, -20.222541259835722`}, {
           41.841552343256744`, -22.12899276589281}, {
           42.86250878853721, -22.873475954689436`}, {
           43.70345267978709, -23.416716893795066`}, {
           44.02750519864276, -23.092792556605367`}, {
           44.35034517080227, -23.765018766878804`}, {
           44.82833346057264, -23.95576062751097}}]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035]], 
          
          Line[{{34.21776735442092, -12.412462498083995`}, {
           36.586646326835734`, -14.223004717060654`}, {
           37.80671721720353, -17.32379623440128}, {
           38.70140547476128, -17.88346324875632}, {
           38.968632722829774`, -15.860766111996941`}, {
           39.65033342785255, -18.445874896259745`}, {
           40.73460569470236, -19.07046076104859}, {
           41.417967222823265`, -17.35900487245657}, {
           41.841552343256744`, -19.657875684042835`}, {
           42.86250878853721, -20.13127393501198}, {
           43.70345267978709, -20.44044229968383}, {
           44.02750519864276, -19.879984843811187`}, {
           44.35034517080227, -20.59678638555786}, {
           44.82833346057264, -20.63355609996707}}]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035]], 
          
          Line[{{34.21776735442092, -11.265062908773736`}, {
           36.586646326835734`, -12.772654396657156`}, {
           37.80671721720353, -16.106041369850793`}, {
           38.70140547476128, -16.512231282310008`}, {
           38.968632722829774`, -14.10283259216188}, {
           39.65033342785255, -16.91590092403724}, {
           40.73460569470236, -17.3676827791838}, {
           41.417967222823265`, -15.291354463770958`}, {
           41.841552343256744`, -17.78274362018412}, {
           42.86250878853721, -18.09834729296516}, {
           43.70345267978709, -18.275761428394716`}, {
           44.02750519864276, -17.5960246202865}, {
           44.35034517080227, -18.327472520131572`}, {
           44.82833346057264, -18.282893314489367`}}]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035]], 
          
          Line[{{34.21776735442092, -10.295828539996913`}, {
           36.586646326835734`, -11.586105728909812`}, {
           37.80671721720353, -15.064596902353655`}, {
           38.70140547476128, -15.360166621107934`}, {
           38.968632722829774`, -12.70359360348093}, {
           39.65033342785255, -15.651814719773146`}, {
           40.73460569470236, -15.983999934411209`}, {
           41.417967222823265`, -13.684819594206926`}, {
           41.841552343256744`, -16.28224315055715}, {
           42.86250878853721, -16.493144661036098`}, {
           43.70345267978709, -16.585021628240035`}, {
           44.02750519864276, -15.835415844730083`}, {
           44.35034517080227, -16.57029912231258}, {
           44.82833346057264, -16.475262726842885`}}]}, {
          Hue[0.8503398874989481, 0.6, 0.6], 
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035]], 
          
          Line[{{34.21776735442092, -9.46205484748923}, {
           36.586646326835734`, -10.587164082268163`}, {
           37.80671721720353, -14.159386499386267`}, {
           38.70140547476128, -14.371008372047326`}, {
           38.968632722829774`, -11.547055852574111`}, {
           39.65033342785255, -14.578905460171114`}, {
           40.73460569470236, -14.822840301797285`}, {
           41.417967222823265`, -12.378031079130425`}, {
           41.841552343256744`, -15.036128045749555`}, {
           42.86250878853721, -15.172043478458768`}, {
           43.70345267978709, -15.20367923722161}, {
           44.02750519864276, -14.409901683757123`}, {
           44.35034517080227, -15.143021773513771`}, {
           44.82833346057264, -15.013815181041695`}}]}}, {{
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035], 
           AbsolutePointSize[6]], 
          GeometricTransformation[
           Inset[
            Style["\[FilledCircle]", FontSize -> 30], {0., 0.}], {{{
           34.21776735442092, -14.952860467243607`}}, {{
           36.586646326835734`, -17.907239956212667`}}, {{
           37.80671721720353, -19.95206982095656}}, {{
           38.70140547476128, -21.060343051137963`}}, {{
           38.968632722829774`, -20.92152168261297}}, {{
           39.65033342785255, -22.24347604148033}}, {{
           40.73460569470236, -23.60749932876705}}, {{
           41.417967222823265`, -24.05670527069073}}, {{
           41.841552343256744`, -25.006523801547303`}}, {{
           42.86250878853721, -26.297780831651373`}}, {{
           43.70345267978709, -27.3562715215587}}, {{
           44.02750519864276, -27.647169144728363`}}, {{
           44.35034517080227, -28.161774061005225`}}, {{
           44.82833346057264, -28.746157205715637`}}}]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035], 
           AbsolutePointSize[6]], 
          GeometricTransformation[
           Inset[
            Style["\[FilledSquare]", FontSize -> 30], {0., 0.}], {{{
           34.21776735442092, -13.782474706865798`}}, {{
           36.586646326835734`, -16.055980530896225`}}, {{
           37.80671721720353, -18.754560401566586`}}, {{
           38.70140547476128, -19.544778661774714`}}, {{
           38.968632722829774`, -18.192846483082054`}}, {{
           39.65033342785255, -20.353710141924505`}}, {{
           40.73460569470236, -21.25546357068435}}, {{
           41.417967222823265`, -20.222541259835722`}}, {{
           41.841552343256744`, -22.12899276589281}}, {{
           42.86250878853721, -22.873475954689436`}}, {{
           43.70345267978709, -23.416716893795066`}}, {{
           44.02750519864276, -23.092792556605367`}}, {{
           44.35034517080227, -23.765018766878804`}}, {{
           44.82833346057264, -23.95576062751097}}}]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035], 
           AbsolutePointSize[6]], 
          GeometricTransformation[
           Inset[
            Style["\[FilledDiamond]", FontSize -> 30], {0., 0.}], {{{
           34.21776735442092, -12.412462498083995`}}, {{
           36.586646326835734`, -14.223004717060654`}}, {{
           37.80671721720353, -17.32379623440128}}, {{
           38.70140547476128, -17.88346324875632}}, {{
           38.968632722829774`, -15.860766111996941`}}, {{
           39.65033342785255, -18.445874896259745`}}, {{
           40.73460569470236, -19.07046076104859}}, {{
           41.417967222823265`, -17.35900487245657}}, {{
           41.841552343256744`, -19.657875684042835`}}, {{
           42.86250878853721, -20.13127393501198}}, {{
           43.70345267978709, -20.44044229968383}}, {{
           44.02750519864276, -19.879984843811187`}}, {{
           44.35034517080227, -20.59678638555786}}, {{
           44.82833346057264, -20.63355609996707}}}]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035], 
           AbsolutePointSize[6]], 
          GeometricTransformation[
           Inset[
            Style["\[FilledUpTriangle]", FontSize -> 30], {0., 0.}], {{{
           34.21776735442092, -11.265062908773736`}}, {{
           36.586646326835734`, -12.772654396657156`}}, {{
           37.80671721720353, -16.106041369850793`}}, {{
           38.70140547476128, -16.512231282310008`}}, {{
           38.968632722829774`, -14.10283259216188}}, {{
           39.65033342785255, -16.91590092403724}}, {{
           40.73460569470236, -17.3676827791838}}, {{
           41.417967222823265`, -15.291354463770958`}}, {{
           41.841552343256744`, -17.78274362018412}}, {{
           42.86250878853721, -18.09834729296516}}, {{
           43.70345267978709, -18.275761428394716`}}, {{
           44.02750519864276, -17.5960246202865}}, {{
           44.35034517080227, -18.327472520131572`}}, {{
           44.82833346057264, -18.282893314489367`}}}]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035], 
           AbsolutePointSize[6]], 
          GeometricTransformation[
           Inset[
            Style["\[FilledDownTriangle]", FontSize -> 30], {0., 0.}], {{{
           34.21776735442092, -10.295828539996913`}}, {{
           36.586646326835734`, -11.586105728909812`}}, {{
           37.80671721720353, -15.064596902353655`}}, {{
           38.70140547476128, -15.360166621107934`}}, {{
           38.968632722829774`, -12.70359360348093}}, {{
           39.65033342785255, -15.651814719773146`}}, {{
           40.73460569470236, -15.983999934411209`}}, {{
           41.417967222823265`, -13.684819594206926`}}, {{
           41.841552343256744`, -16.28224315055715}}, {{
           42.86250878853721, -16.493144661036098`}}, {{
           43.70345267978709, -16.585021628240035`}}, {{
           44.02750519864276, -15.835415844730083`}}, {{
           44.35034517080227, -16.57029912231258}}, {{
           44.82833346057264, -16.475262726842885`}}}]}, {
          Directive[
           PointSize[0.011000000000000001`], 
           RGBColor[0.772079, 0.431554, 0.102387], 
           AbsoluteThickness[1.6], 
           Thickness[0.0035], 
           AbsolutePointSize[6]], 
          GeometricTransformation[
           Inset[
            Style["\[EmptyCircle]", FontSize -> 30], {0., 0.}], {{{
           34.21776735442092, -9.46205484748923}}, {{
           36.586646326835734`, -10.587164082268163`}}, {{
           37.80671721720353, -14.159386499386267`}}, {{
           38.70140547476128, -14.371008372047326`}}, {{
           38.968632722829774`, -11.547055852574111`}}, {{
           39.65033342785255, -14.578905460171114`}}, {{
           40.73460569470236, -14.822840301797285`}}, {{
           41.417967222823265`, -12.378031079130425`}}, {{
           41.841552343256744`, -15.036128045749555`}}, {{
           42.86250878853721, -15.172043478458768`}}, {{
           43.70345267978709, -15.20367923722161}}, {{
           44.02750519864276, -14.409901683757123`}}, {{
           44.35034517080227, -15.143021773513771`}}, {{
           44.82833346057264, -15.013815181041695`}}}]}, {}}}, {}, {}, {}, \
{}}, {
       RGBColor[1, 0, 0], 
       Dashing[0.01], 
       Thickness[0.005], 
       Circle[{39.2, -17.2}, {0.9, 7}]}, {
       RGBColor[1, 1, 0], 
       Dashing[0.01], 
       Thickness[0.005], 
       Circle[{41.3, -18.8}, {1, 7.5}]}, {
       RGBColor[0, 0, 1], 
       Dashing[0.01], 
       Thickness[0.005], 
       Circle[{44, -20.9}, {0.65, 8}]}}, {Frame -> True, FrameStyle -> {{
         Thickness[Large], 
         Thickness[Large]}, {
         Thickness[Large], 
         Thickness[Large]}}, FrameTicksStyle -> Directive[
        GrayLevel[0], Large], FrameLabel -> {
        Style["\[Chi]", FontSize -> 32, 
         GrayLevel[0]], 
        Style[
        "\!\(\*SubscriptBox[\(Log\), \
\(10\)]\)\!\(\*SubscriptBox[OverscriptBox[\(P\), \(~\)], \(\[Alpha]\)]\)", 
         FontSize -> 32, 
         GrayLevel[0]]}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, AxesOrigin -> {34.055, -8.11}, 
      PlotRange -> {{34, 45}, {-30, -8}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {34.055, -8.11}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {Automatic, Automatic}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{34, 45}, {-30, -8}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      PointLegend[{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6], 
         Thickness[0.0035]], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6], 
         Thickness[0.0035]], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6], 
         Thickness[0.0035]], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6], 
         Thickness[0.0035]], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6], 
         Thickness[0.0035]], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6], 
         Thickness[0.0035]]}, {
        Style["E=0    MV/fm", FontSize -> 32], 
        Style["E=0.1 MV/fm", FontSize -> 32], 
        Style["E=0.2 MV/fm", FontSize -> 32], 
        Style["E=0.3 MV/fm", FontSize -> 32], 
        Style["E=0.4 MV/fm", FontSize -> 32], 
        Style["E=0.5 MV/fm", FontSize -> 32]}, 
       LegendMarkers -> {{"\[FilledCircle]", 30}, {"\[FilledSquare]", 30}, {
         "\[FilledDiamond]", 30}, {"\[FilledUpTriangle]", 30}, {
         "\[FilledDownTriangle]", 30}, {"\[EmptyCircle]", 30}}, 
       Joined -> {True, True, True, True, True, True}, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.15, 0.26}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.729652821174019*^9, 3.729652847394744*^9}, {
   3.72965287748844*^9, 3.729652881393795*^9}, {3.729652921094858*^9, 
   3.7296529504921017`*^9}, 3.7296530049990396`*^9, 3.7296530442271*^9, 
   3.729653479439219*^9, 3.729653515599538*^9, {3.729653778306588*^9, 
   3.729653788491549*^9}, {3.729653903032983*^9, 3.729653948238168*^9}, {
   3.729654859381023*^9, 3.729654891407724*^9}, {3.729654923218462*^9, 
   3.729654976181225*^9}, 3.729655436779505*^9, {3.729655556640074*^9, 
   3.7296555692570047`*^9}, 3.7296557842389936`*^9, 3.729655851837435*^9, {
   3.7296558910961847`*^9, 3.72965589818679*^9}, 3.729655949023855*^9, {
   3.729656003823798*^9, 3.729656059258312*^9}, {3.729656089357974*^9, 
   3.7296561594184933`*^9}, {3.729656195759606*^9, 
   3.729656406756941*^9}},ExpressionUUID->"81e01d8f-f722-4269-94b9-\
bf7c47295cc7"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Monochromatic Laser Fields", "Title",
 CellChangeTimes->{{3.729809967887478*^9, 
  3.729809985405272*^9}},ExpressionUUID->"7f374d96-12e8-489f-8dbe-\
f11f787d9583"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7298100141651278`*^9, 
  3.729810015703272*^9}},ExpressionUUID->"40c761ad-1845-4904-9d4d-\
6196db4274a2"],

Cell[CellGroupData[{

Cell["Po212", "Chapter",
 CellChangeTimes->{{3.729639309760584*^9, 3.729639322382272*^9}, {
  3.729640410490387*^9, 3.729640410769249*^9}, {3.729640548189206*^9, 
  3.7296405490830603`*^9}, {3.7296408284911747`*^9, 3.729640828865842*^9}, {
  3.72964126307136*^9, 3.729641264566457*^9}, {3.729641402917803*^9, 
  3.729641403940937*^9}, {3.7296415406122017`*^9, 3.729641541210875*^9}, {
  3.729641668949461*^9, 3.7296416696685247`*^9}, {3.729641768751389*^9, 
  3.7296417695423317`*^9}, {3.729641884325622*^9, 3.729641885324897*^9}, {
  3.7296420009603367`*^9, 
  3.7296420011753397`*^9}},ExpressionUUID->"33a99189-7c70-4942-b522-\
53d8b43d800e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Exit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.729639338843225*^9, 
  3.729639340599003*^9}},ExpressionUUID->"87a118ed-2d1f-4c87-a20c-\
902c1b6fb531"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zc", "=", "2"}], ";", 
   RowBox[{"Ac", "=", "4"}], ";", 
   RowBox[{"Zd", "=", "82"}], ";", 
   RowBox[{"Ad", "=", "208"}], ";", 
   RowBox[{"r0", "=", 
    RowBox[{"1.2", " ", 
     SuperscriptBox["Ad", 
      RowBox[{"1", "/", "3"}]]}]}], ";", 
   RowBox[{"rB", "=", 
    RowBox[{"1.2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Ac", 
        RowBox[{"1", "/", "3"}]], "+", 
       SuperscriptBox["Ad", 
        RowBox[{"1", "/", "3"}]]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[HBar]c", "=", "197.32697"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", "=", "931.4940954"}], ";", 
  RowBox[{"DeltaMHe4", "=", "2.42491552734375"}], ";", 
  RowBox[{"DeltaMPb208", "=", 
   RowBox[{"-", "21.74859765625"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MHe4", "=", 
   RowBox[{
    RowBox[{"4", "*", "Mu"}], "+", "DeltaMHe4"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPb208", "=", 
   RowBox[{
    RowBox[{"208", "*", "Mu"}], "+", "DeltaMPb208"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]\[Alpha]", "=", 
    FractionBox[
     RowBox[{"MHe4", " ", "MPb208"}], 
     RowBox[{"MHe4", "+", "MPb208"}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]fine", "=", 
    FractionBox["1", "137"]}], ";", 
   RowBox[{"Zeff", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"Zc", " ", "Ad"}], "-", 
      RowBox[{"Zd", " ", "Ac"}]}], 
     RowBox[{"Ac", "+", "Ad"}]]}], ";", 
   RowBox[{"e2", "=", 
    RowBox[{"\[Alpha]fine", " ", "\[HBar]c"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q\[Alpha]", "=", "8.954"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vfrag", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], "-", "Q\[Alpha]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7296397499325647`*^9, 3.729639751871128*^9}, {
  3.7296398212489223`*^9, 3.729639906115341*^9}, {3.729639936264901*^9, 
  3.729639937519438*^9}, {3.729640414650134*^9, 3.729640415642123*^9}, {
  3.729640461879304*^9, 3.729640501960413*^9}, {3.729640555396554*^9, 
  3.7296405968092318`*^9}, {3.7296406465327387`*^9, 3.729640665338875*^9}, {
  3.729640833186554*^9, 3.7296408455860443`*^9}, {3.7296411215220327`*^9, 
  3.729641175052947*^9}, {3.729641270150844*^9, 3.729641332734497*^9}, {
  3.7296414086694193`*^9, 3.729641482412608*^9}, {3.7296415470597353`*^9, 
  3.729641621306514*^9}, {3.729641674269021*^9, 3.729641723588771*^9}, {
  3.729641773926963*^9, 3.7296418307426558`*^9}, {3.729641892475883*^9, 
  3.72964195605247*^9}, {3.729642005959903*^9, 
  3.729642066239464*^9}},ExpressionUUID->"53e677b3-a016-433b-bd65-\
0179fbbeec8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox["\[Mu]\[Alpha]", 
      SuperscriptBox["\[HBar]c", "2"]], 
     SuperscriptBox["\[HBar]\[Omega]", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r0", "-", "rB"}], ")"}], "2"]}], "-", 
    RowBox[{"Vfrag", "[", "rB", "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]", ",", "10"}], "}"}]}], "]"}]], "Input",Expressio\
nUUID->"cf5ab961-cbbb-433a-9701-a9edb857722c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[HBar]\[Omega]", "\[Rule]", "11.633025390102631`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640100780477*^9, 3.729640511333708*^9, 
  3.729640778306778*^9, 3.7296412390377007`*^9, 3.7296413821351233`*^9, 
  3.729641492305275*^9, 3.729641635087319*^9, 3.729641733581349*^9, 
  3.7296418536439466`*^9, 3.729641966046289*^9, 
  3.7296420761803293`*^9},ExpressionUUID->"24769d78-cb04-4817-b0e9-\
844c1fa436dc"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[HBar]\[Omega]", "=", "11.633"}], ";", 
  RowBox[{"V0", "=", 
   RowBox[{"Q\[Alpha]", "-", 
    RowBox[{
     FractionBox["1", "2"], "\[HBar]\[Omega]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "r_", "]"}], ":=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          FractionBox["\[Mu]\[Alpha]", 
           SuperscriptBox["\[HBar]c", "2"]], 
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r0", "-", "r"}], ")"}], "2"]}], "+", "V0"}], ",", 
        RowBox[{"r", "<", "rB"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"Zc", " ", "Zd", " ", "e2"}], "r"], ",", 
        RowBox[{"r", ">", "rB"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.729640108378994*^9, {3.72964013845673*^9, 3.729640142007442*^9}, {
   3.7296405140882273`*^9, 3.7296405167202473`*^9}, {3.729640780135982*^9, 
   3.729640783086359*^9}, {3.729641241418041*^9, 3.729641244328323*^9}, {
   3.729641384694674*^9, 3.729641386782514*^9}, {3.729641494014351*^9, 
   3.729641496820745*^9}, {3.729641638018527*^9, 3.729641640522295*^9}, {
   3.72964173567841*^9, 3.729641737564645*^9}, {3.729641855992404*^9, 
   3.729641857902577*^9}, {3.729641967838233*^9, 3.729641969628721*^9}, {
   3.729642079864973*^9, 
   3.729642083559461*^9}},ExpressionUUID->"8122e38a-cdb9-4e39-b620-\
3125eee25e6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Chi]", "=", 
  FractionBox[
   RowBox[{"2", "Zc", " ", "Zd", " ", "e2"}], 
   RowBox[{"\[HBar]c", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", "Q\[Alpha]"}], "\[Mu]\[Alpha]"]]}]]}]], "Input",ExpressionU\
UID->"c6f13042-ae77-4d18-acac-a67238b309a7"],

Cell[BoxData["34.21776735442092`"], "Output",
 CellChangeTimes->{
  3.7296522631922817`*^9},ExpressionUUID->"df5385b2-223e-4f28-8309-\
3109533264d1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"r0", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       SqrtBox["e2"], "EF", " ", "Zeff", " ", 
       RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"\[Mu]\[Alpha]", " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "3"], 
          SuperscriptBox["\[HBar]c", "2"]]}], "+", 
        RowBox[{"2", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", "r0", " ", "\[Mu]\[Alpha]", 
         " ", 
         FractionBox[
          SuperscriptBox["\[HBar]\[Omega]", "2"], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "+", 
        RowBox[{"e2", " ", 
         SuperscriptBox["Zeff", "2"], 
         SuperscriptBox["EF", "2"], 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}], "2"]}]}]]}], 
     RowBox[{"\[Mu]\[Alpha]", " ", 
      FractionBox[
       SuperscriptBox["\[HBar]\[Omega]", "2"], 
       SuperscriptBox["\[HBar]c", "2"]]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", 
     FractionBox[
      RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]", "==", " ", 
        RowBox[{"\[Pi]", "/", "2"}]}], ",", 
       FractionBox[
        RowBox[{"Zc", " ", "Zd", " ", "e2"}], "Q\[Alpha]"], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "Q\[Alpha]"}], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["Q\[Alpha]", "2"], "+", 
           RowBox[{"4", 
            SuperscriptBox["e2", 
             RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
            "EF", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]}]]}], 
        RowBox[{"2", " ", 
         SqrtBox["e2"], "Zeff", " ", "EF", " ", 
         RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}]]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]", "[", 
    RowBox[{"\[CapitalTheta]_", ",", "EF_"}], "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", "\[Mu]\[Alpha]"}], 
          SuperscriptBox["\[HBar]c", "2"]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"V", "[", "r", "]"}], "-", 
           RowBox[{
            SqrtBox["e2"], "Zeff", " ", "EF", " ", "r", " ", 
            RowBox[{"Cos", "[", "\[CapitalTheta]", "]"}]}], "-", 
           "Q\[Alpha]"}], ")"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", 
         RowBox[{"r2", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}], ",", 
         RowBox[{"r3", "[", 
          RowBox[{"\[CapitalTheta]", ",", "EF"}], "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729470201773336*^9, 3.7294702118549337`*^9}, {
   3.7294702423126698`*^9, 3.729470250892658*^9}, {3.729470516601577*^9, 
   3.729470522408524*^9}, {3.729470552491572*^9, 3.729470613126131*^9}, {
   3.729470656675414*^9, 3.729470701982823*^9}, {3.72947076559552*^9, 
   3.7294707977745667`*^9}, {3.729471700893713*^9, 3.7294717018206778`*^9}, {
   3.72956336180554*^9, 3.729563583582798*^9}, {3.72956361519772*^9, 
   3.729563672926903*^9}, 3.729564111660606*^9, {3.729564301325782*^9, 
   3.729564302716668*^9}, {3.7295647743243017`*^9, 3.729564789019841*^9}, {
   3.729565036129863*^9, 3.729565084073901*^9}, {3.729565210963787*^9, 
   3.729565275350268*^9}, {3.729565421723894*^9, 3.7295654712911577`*^9}, {
   3.7295658726350937`*^9, 
   3.729565978270528*^9}},ExpressionUUID->"fa34a4fe-e84d-4cb6-a20f-\
3341da847819"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Min", "[", "EF_", "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]Max", "[", "EF_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"EF", "\[Equal]", "0"}], ",", "\[Pi]", ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["Q\[Alpha]", "2"], 
         RowBox[{"4", " ", 
          SuperscriptBox["e2", 
           RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
          "EF"}]], "\[GreaterEqual]", "1"}], ",", "\[Pi]", ",", 
       RowBox[{"ArcCos", "[", 
        RowBox[{"-", 
         FractionBox[
          SuperscriptBox["Q\[Alpha]", "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["e2", 
            RowBox[{"3", "/", "2"}]], "Zc", " ", "Zd", " ", "Zeff", " ", 
           "EF"}]]}], "]"}]}], "]"}]}], "]"}]}], ";"}]}], "Input",ExpressionUU\
ID->"9b98eeed-10da-4ba6-b10a-12c2ad7ac36c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF_", "]"}], ":=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"#", ",", 
        RowBox[{"P\[Alpha]", "[", 
         RowBox[{"#", ",", "EF"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{
       RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
       RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}], ",", 
       RowBox[{"\[Pi]", "/", "200"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"P\[Alpha]Tot", "[", "EF_", "]"}], ":=", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"P\[Alpha]DifferentialTemp", "=", 
       RowBox[{"P\[Alpha]DifferentialInterpolation", "[", "EF", "]"}]}], 
      "}"}], ",", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"P\[Alpha]DifferentialTemp", "[", "\[CapitalTheta]", "]"}], 
         RowBox[{"Sin", "[", "\[CapitalTheta]", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalTheta]", ",", 
          RowBox[{"\[CapitalTheta]Min", "[", "EF", "]"}], ",", 
          RowBox[{"\[CapitalTheta]Max", "[", "EF", "]"}]}], "}"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Input",ExpressionUUID->"31f88863-f94a-\
4c15-9874-cd14820240ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", "\[Pi]"}], 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]], "//", "N"}]], "Input",
 CellChangeTimes->{{3.729810917038412*^9, 
  3.729810920287038*^9}},ExpressionUUID->"4db6a885-de6a-43d8-9653-\
f7b02ee849dc"],

Cell[BoxData["1.2566370614359172`*^7"], "Output",
 CellChangeTimes->{{3.729810917613368*^9, 
  3.729810920810135*^9}},ExpressionUUID->"d1bfe84c-d5d4-40a0-b96a-\
a5d7bbaf8252"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]avE0d1", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]\[Omega]L", "=", 
      SuperscriptBox["10", 
       RowBox[{"-", "6"}]]}], "}"}], ",", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"P\[Alpha]Tot", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"0.1", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[HBar]\[Omega]L", " ", "#"}], "]"}]}], "]"}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"4", "\[Pi]"}], "\[HBar]\[Omega]L"], ",", 
        RowBox[{"0.5", " ", 
         SuperscriptBox["10", "5"]}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.72964024466115*^9, 3.729640268323101*^9}, {
  3.729652269240542*^9, 3.7296522761426363`*^9}, {3.72981012315849*^9, 
  3.729810125589251*^9}, {3.7298101573270617`*^9, 3.7298102641740513`*^9}, {
  3.729810350632546*^9, 3.729810365513833*^9}, {3.729810688761059*^9, 
  3.729810711768482*^9}, {3.729810877384531*^9, 3.729810931214796*^9}, {
  3.72981099223197*^9, 3.729810993582245*^9}, {3.729811485233568*^9, 
  3.729811486616159*^9}},ExpressionUUID->"bcd751ab-1b94-4771-a5d8-\
ac9dc49343df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.1146525983927626`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50000.`", ",", "1.1294123749038924`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100000.`", ",", "1.1740456089489833`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"150000.`", ",", "1.2496039872685026`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"200000.`", ",", "1.3578062901774027`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"250000.`", ",", "1.5009853015564701`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"300000.`", ",", "1.6820096991964092`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"350000.`", ",", "1.9041778368123055`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"400000.`", ",", "2.171080402770724`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"450000.`", ",", "2.4864296626603527`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"500000.`", ",", "2.85385442309665`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"550000.`", ",", "3.276661994202827`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"600000.`", ",", "3.75757120886655`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"650000.`", ",", "4.298423829110694`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"700000.`", ",", "4.899885202230021`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"750000.`", ",", "5.561148513997387`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"800000.`", ",", "6.2796600562945964`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"850000.`", ",", "7.05088518413079`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"900000.`", ",", "7.868135691927113`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"950000.`", ",", "8.72247885419734`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`*^6", ",", "9.602746115761229`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.05`*^6", ",", "1.049565529165027`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`*^6", ",", "1.138605423704179`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.15`*^6", ",", "1.2257286560154302`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2`*^6", ",", "1.3091671555994794`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.25`*^6", ",", "1.3871081780018541`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3`*^6", ",", "1.4577593313526504`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.35`*^6", ",", "1.5194176591951655`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4`*^6", ",", "1.5705390423426916`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.45`*^6", ",", "1.609803913739223`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.5`*^6", ",", "1.6361753081612276`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.55`*^6", ",", "1.648945607343258`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.6`*^6", ",", "1.647768975215136`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.65`*^6", ",", "1.6326773624325045`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7`*^6", ",", "1.6040790236527504`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.75`*^6", ",", "1.5627396457108393`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8`*^6", ",", "1.5097473311272422`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.85`*^6", ",", "1.4464637212651578`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9`*^6", ",", "1.3744643901569057`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.95`*^6", ",", "1.295472226833333`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.`*^6", ",", "1.211287810720778`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.05`*^6", ",", "1.1237207608747654`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1`*^6", ",", "1.0345257245517544`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.15`*^6", ",", "9.453461088834745`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2`*^6", ",", "8.576679159205926`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.25`*^6", ",", "7.727851924519022`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.3`*^6", ",", "6.917777311792801`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.35`*^6", ",", "6.155008331577676`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4`*^6", ",", "5.445862248288271`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.45`*^6", ",", "4.794526613708109`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5`*^6", ",", "4.203243668436047`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.55`*^6", ",", "3.672552665299541`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.6`*^6", ",", "3.2015694627276954`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.65`*^6", ",", "2.7882840188413346`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.7`*^6", ",", "2.4298588392757257`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.75`*^6", ",", "2.122914598928606`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.8`*^6", ",", "1.8637926748367604`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.85`*^6", ",", "1.6487878355623499`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.9`*^6", ",", "1.4743475360216646`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.95`*^6", ",", "1.3372369478024772`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.`*^6", ",", "1.2346708784908689`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.05`*^6", ",", "1.1644150428435375`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.1`*^6", ",", "1.1248597561460153`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.15`*^6", ",", "1.1150690940290177`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.2`*^6", ",", "1.1348080137821703`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.25`*^6", ",", "1.1845489996457209`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.3`*^6", ",", "1.2654586371186417`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.35`*^6", ",", "1.3793633072012108`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.4`*^6", ",", "1.5286920912249848`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.45`*^6", ",", "1.7163941563163713`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.5`*^6", ",", "1.9458275038570474`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.55`*^6", ",", "2.220616139798664`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.6`*^6", ",", "2.544473564085997`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.65`*^6", ",", "2.920992027721254`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.7`*^6", ",", "3.3533992606979803`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.75`*^6", ",", "3.844287250025085`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.8`*^6", ",", "4.39532098143132`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.85`*^6", ",", "5.006938606047443`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.9`*^6", ",", "5.6780579352183845`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3.95`*^6", ",", "6.405807128185541`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.`*^6", ",", "7.185299519196638`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.05`*^6", ",", "8.009473348029235`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.1`*^6", ",", "8.869016387682456`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.15`*^6", ",", "9.752392891134424`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.2`*^6", ",", "1.064598584408579`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.25`*^6", ",", "1.1534361335133919`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.3`*^6", ",", "1.2400654259465345`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.35`*^6", ",", "1.3227066067104572`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.4`*^6", ",", "1.3995456518876578`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.45`*^6", ",", "1.468800319005376`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.5`*^6", ",", "1.528789555669793`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.55`*^6", ",", "1.5780025647254016`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.6`*^6", ",", "1.6151635031086164`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.65`*^6", ",", "1.6392878714938428`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.7`*^6", ",", "1.6497270421502703`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.75`*^6", ",", "1.6461980525440963`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.8`*^6", ",", "1.6287967124932967`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.85`*^6", ",", "1.5979931587901194`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.9`*^6", ",", "1.554610151514617`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4.95`*^6", ",", "1.4997855413216305`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.`*^6", ",", "1.4349213500085556`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.05`*^6", ",", "1.3616227136819659`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.1`*^6", ",", "1.2816304762197273`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.15`*^6", ",", "1.1967514551468978`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.2`*^6", ",", "1.1087903271382926`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.25`*^6", ",", "1.0194867198753367`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.3`*^6", ",", "9.304604997355653`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.35`*^6", ",", "8.43167478045081`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.4`*^6", ",", "7.588668998907012`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.45`*^6", ",", "6.786012078314026`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.5`*^6", ",", "6.031877607735339`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.55`*^6", ",", "5.3322149512657816`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.6`*^6", ",", "4.6908698284820735`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.65`*^6", ",", "4.109779911506659`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.7`*^6", ",", "3.58922484151302`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.75`*^6", ",", "3.128110132846278`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.8`*^6", ",", "2.724265933555623`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.85`*^6", ",", "2.374744186784892`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.9`*^6", ",", "2.076100990515644`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5.95`*^6", ",", "1.8246544923222134`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.`*^6", ",", "1.6167121314464936`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.05`*^6", ",", "1.4487641691932208`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.1`*^6", ",", "1.317643026405454`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.15`*^6", ",", "1.2206498521016973`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.2`*^6", ",", "1.1556509361073274`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.25`*^6", ",", "1.1211470733935213`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.3`*^6", ",", "1.11631886512771`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.35`*^6", ",", "1.1410503173411489`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.4`*^6", ",", "1.1959321162999267`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.45`*^6", ",", "1.2822447807783125`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.5`*^6", ",", "1.4019206845704457`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.55`*^6", ",", "1.5574828779760916`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.6`*^6", ",", "1.7519578789359282`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.65`*^6", ",", "1.9887593032521632`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.7`*^6", ",", "2.2715394853886248`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.75`*^6", ",", "2.6040071975218195`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.8`*^6", ",", "2.9897112465737144`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.85`*^6", ",", "3.4317920959938307`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.9`*^6", ",", "3.932706625783142`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6.95`*^6", ",", "4.4939345338071106`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.`*^6", ",", "5.1156784354772764`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.05`*^6", ",", "5.796573107284727`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.1`*^6", ",", "6.533422161403986`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.15`*^6", ",", "7.32098233363069`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.2`*^6", ",", "8.151816137606883`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.25`*^6", ",", "9.016232576422349`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.3`*^6", ",", "9.902332717146039`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.35`*^6", ",", "1.0796172192300112`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.4`*^6", ",", "1.1682046250240828`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.45`*^6", ",", "1.2542895187606194`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.5`*^6", ",", "1.3360819400909487`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.55`*^6", ",", "1.4117684579309688`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.6`*^6", ",", "1.4795789504076418`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.65`*^6", ",", "1.5378562311990632`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.7`*^6", ",", "1.585124663559655`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.75`*^6", ",", "1.620153730967602`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.8`*^6", ",", "1.6420126655991934`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.85`*^6", ",", "1.6501126771450586`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.9`*^6", ",", "1.6442340491972667`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.95`*^6", ",", "1.6245363243688047`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.`*^6", ",", "1.591550904640019`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.05`*^6", ",", "1.5461565565038745`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.1`*^6", ",", "1.4895394315625748`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.15`*^6", ",", "1.4231401969985108`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.2`*^6", ",", "1.3485916358773742`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.25`*^6", ",", "1.2676505661790336`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.3`*^6", ",", "1.1821281094150992`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.35`*^6", ",", "1.0938222143569274`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.4`*^6", ",", "1.0044559370915547`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.45`*^6", ",", "9.156243477815041`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.5`*^6", ",", "8.287521467183326`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.55`*^6", ",", "7.45063205907383`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.6`*^6", ",", "6.655623859979178`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.65`*^6", ",", "5.910291825819946`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.7`*^6", ",", "5.220220873550621`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.75`*^6", ",", "4.588920468415227`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.8`*^6", ",", "4.0180308303206146`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.85`*^6", ",", "3.5075800596176554`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.9`*^6", ",", "3.056271811420311`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8.95`*^6", ",", "2.6617848557775663`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.`*^6", ",", "2.3210685787105425`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.05`*^6", ",", "2.0306218069010316`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.1`*^6", ",", "1.7867458901971088`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.15`*^6", ",", "1.585766411174837`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.2`*^6", ",", "1.4242209390570092`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.25`*^6", ",", "1.2990127162712958`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.3`*^6", ",", "1.2075319518763121`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.35`*^6", ",", "1.1477474649435864`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.4`*^6", ",", "1.1182718054296675`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.45`*^6", ",", "1.1184027640354739`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.5`*^6", ",", "1.1481434876728433`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.55`*^6", ",", "1.2082023906395303`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.6`*^6", ",", "1.2999728560685054`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.65`*^6", ",", "1.4254915274411545`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.7`*^6", ",", "1.5873729656812191`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.75`*^6", ",", "1.7887177561039328`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.8`*^6", ",", "2.0329909383016158`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.85`*^6", ",", "2.323868022268655`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.9`*^6", ",", "2.6650469292386596`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9.95`*^6", ",", "3.0600259879841796`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.`*^7", ",", "3.5118505940293287`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.005`*^7", ",", "4.022834191684824`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.01`*^7", ",", "4.594262676227199`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.015`*^7", ",", "5.226094864521356`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.02`*^7", ",", "5.916675006491038`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.025`*^7", ",", "6.662476020318161`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.03`*^7", ",", "7.457893831738502`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.035`*^7", ",", "8.295113512926503`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.04`*^7", ",", "9.164066557463118`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.045`*^7", ",", "1.0052495427686833`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.05`*^7", ",", "1.0946136466990391`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.055`*^7", ",", "1.1829025571039785`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.06`*^7", ",", "1.268392304497241`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.065`*^7", ",", "1.3492845406124099`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.07`*^7", ",", "1.4237683231775713`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.075`*^7", ",", "1.4900876284101794`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.08`*^7", ",", "1.546611085334129`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.085`*^7", ",", "1.591900023992914`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.09`*^7", ",", "1.6247708069418585`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.095`*^7", ",", "1.644347598138221`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1`*^7", ",", "1.6501022149201177`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.105`*^7", ",", "1.6418784765331197`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.11`*^7", ",", "1.619899448038123`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.115`*^7", ",", "1.584757100321085`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.12`*^7", ",", "1.537385069927439`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.125`*^7", ",", "1.4790163068280905`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.13`*^7", ",", "1.411128350432938`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.135`*^7", ",", "1.3353796965638039`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.14`*^7", ",", "1.2535411567325852`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.145`*^7", ",", "1.167426240568967`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.15`*^7", ",", "1.078824417289104`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.155`*^7", ",", "9.89440665467896`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.16`*^7", ",", "9.00844057930806`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.165`*^7", ",", "8.144273219934377`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.17`*^7", ",", "7.313784435431692`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.175`*^7", ",", "6.526645242817791`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.18`*^7", ",", "5.790273235514709`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.185`*^7", ",", "5.1098927334571366`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.19`*^7", ",", "4.488682825614505`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.195`*^7", ",", "3.927993596556248`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2`*^7", ",", "3.4276097823744316`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.205`*^7", ",", "2.986041685223477`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.21`*^7", ",", "2.6008250809205977`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.215`*^7", ",", "2.2688147024007375`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.22`*^7", ",", "1.986459273316488`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.225`*^7", ",", "1.7500496200045874`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.23`*^7", ",", "1.555934776859342`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.235`*^7", ",", "1.4007039622078124`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.24`*^7", ",", "1.281334662948361`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.245`*^7", ",", "1.1953087319043823`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.25`*^7", ",", "1.1406993517691366`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.255`*^7", ",", "1.1162319959327393`*^-15"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729640305505929*^9, 3.7296408253261337`*^9, 
  3.729642139789106*^9, 3.729652321764286*^9, 3.729810257476803*^9, 
  3.729810300997213*^9, 3.72981065995437*^9, 3.729810873417202*^9, 
  3.7298109643125*^9, 3.7298112942125587`*^9, 
  3.729812066649713*^9},ExpressionUUID->"0b5949ee-5a6b-4a60-a9c9-\
6bb77fb3d563"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]AVE0d1", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]\[Omega]L", "=", 
      SuperscriptBox["10", 
       RowBox[{"-", "6"}]]}], "}"}], ",", 
    RowBox[{
     FractionBox["\[HBar]\[Omega]L", 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Interpolation", "[", "\[CapitalGamma]avE0d1", "]"}], "[", 
        "\[Tau]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", "0", ",", 
         FractionBox[
          RowBox[{"2", "\[Pi]"}], "\[HBar]\[Omega]L"]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.72981214835427*^9, 3.72981219571344*^9}, {
  3.7298122851632967`*^9, 
  3.729812289939698*^9}},ExpressionUUID->"6256caa5-036b-424b-b8ec-\
dc1364c76593"],

Cell[BoxData["7.433321178679338`*^-15"], "Output",
 CellChangeTimes->{3.729812196428843*^9, 
  3.7298122907076187`*^9},ExpressionUUID->"37594595-6ed3-4f4a-b8aa-\
9dfa0c29b543"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]L", "=", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}], "}"}], ",", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ListPlot", "[", 
        RowBox[{"\[CapitalGamma]avE0d1", ",", 
         RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"PlotMarkers", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Automatic", ",", " ", "18"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Interpolation", "[", "\[CapitalGamma]avE0d1", "]"}], "[",
             "\[Tau]", "]"}], ",", "\[CapitalGamma]AVE0d1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", ",", "0", ",", 
           FractionBox[
            RowBox[{"4", "\[Pi]"}], "\[HBar]\[Omega]L"]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Thickness", "[", "0.0035", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Thickness", "[", "0.0035", "]"}], ",", 
              RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}]}], "}"}]}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\[Tau] (\!\(\*SuperscriptBox[\(MeV\), \(-1\)]\))\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[OverscriptBox[\(P\), \(~\)], \
\(\[Alpha]\)]\)(\[Tau])\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
       "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.729810331347864*^9, 3.729810344743569*^9}, {
   3.729810555922223*^9, 3.7298105589801197`*^9}, 3.729810973816565*^9, {
   3.7298113860493603`*^9, 3.729811461390584*^9}, {3.7298122404628687`*^9, 
   3.729812257112115*^9}, {3.7298122981560087`*^9, 3.729812319060974*^9}, {
   3.729812353018629*^9, 3.729812412621479*^9}, {3.729812557222818*^9, 
   3.729812642340238*^9}, {3.72981272489511*^9, 
   3.729812762205652*^9}},ExpressionUUID->"6dd345e5-3964-4df3-8988-\
0c9ee9851f6f"],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->18], {0., 0.}], CompressedData["
1:eJxFl3lYjOsbx0ulRdoUCZXsRaIoFH2LtE7TPu1NTTNFFBLhHAkttB6h4sSJ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       "]]}, {}}, {}, {}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.0035], Opacity[1.],
        LineBox[CompressedData["
1:eJwVlnk0FG4fxRu7bDOjkJ9SWVKJ7MnzyDciS/bs24xhikShULIka5KQkkSR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        "]]},
      Annotation[#, "Charting`Private`Tag$29973#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.0035], Opacity[1.],
        Dashing[0.01], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPck8e8uJzAv2PmrB01j2MtheeBbnqyXzzwHGd76g
6qAhw+cI4//PMfQLS5CH8/dU/7h4y08dztf9ornD7bgenO9/IFzkaYExnP/+
eJPYOwtzOL//5vW7TEHWcP7JI1cPfQ23h/O3/rj7I7zHEc5nFXn2yWqqM5zP
GfBoYmO1K5x/68cme/MIdzh/9TKJC0WxnnC+fmkRq5CDN5y/xSNR1tzbF85n
61RxOe3jj+B/fdv+cGoAwj4NkfgFMwPh/LTsLRyCPUFwvrPh/MVHJgXD+e26
X46unxIC56tYHd7l0xoK5zuevLNApysMzt+RURC5rzYczp9mlzezPScCzv8y
bdupyfmRCP/9rzgXmBgF5z9+1Xo4KD0azm/k+WvfnRED51favesrjYiF8z9+
0jy/KCYOzj+8/f7DRv94OL/u5n/bM3IJcH6UxFbmn/MR/KT45ZvqJBIR7nlu
d0t1NoKvUCH8WlU0CRG/ynP3H+xB8DcJnOGp50uG80+wWjhPbUfw5Ww8P53h
SoHzl/fypy7oRvBjnwsdPMOcCucHN+2eKtWG4JepLgw++B/BP/PY+ipzeRrC
/Y+rz6f/QPBVX//YpFKYDuevyzWr79iC4Jt/KPZ+8x3BBwCCCjnC
        "]]},
      Annotation[#, "Charting`Private`Tag$29973#2"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox[
     "\"\[Tau] (\\!\\(\\*SuperscriptBox[\\(MeV\\), \\(-1\\)]\\))\"", FontSize -> 
      32, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(P\\), \\(~\\)], \
\\(\[Alpha]\\)]\\)(\[Tau])\"", FontSize -> 32, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], Large],
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1306.41796875, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 1.255*^7}, {0, 1.6501126771450586`*^-14}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7298126260429897`*^9, 3.729812643214528*^9}, {
  3.729812738958634*^9, 
  3.729812762709332*^9}},ExpressionUUID->"6c253b76-755f-4355-b57b-\
1d57eb6efee7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]avE0d1\[HBar]\[Omega]10m4", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]\[Omega]L", "=", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], "}"}], ",", 
    RowBox[{"Parallelize", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#", ",", 
         RowBox[{"P\[Alpha]Tot", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"0.1", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"\[HBar]\[Omega]L", " ", "#"}], "]"}]}], "]"}], "]"}]}], 
        "}"}], "&"}], "/@", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", 
        FractionBox[
         RowBox[{"4", "\[Pi]"}], "\[HBar]\[Omega]L"], ",", 
        RowBox[{"0.5", " ", 
         SuperscriptBox["10", "3"]}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.729814006412157*^9, 3.729814057549718*^9}, {
  3.729814233098538*^9, 
  3.7298142334497013`*^9}},ExpressionUUID->"ebb4be2f-c367-4f4f-bac2-\
a21f7489e9a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.`", ",", "1.1146525983927626`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"500.`", ",", "1.1294123749038924`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1000.`", ",", "1.1740456089489833`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1500.`", ",", "1.2496039872685026`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2000.`", ",", "1.3578062901774035`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2500.`", ",", "1.5009853015564701`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3000.`", ",", "1.6820096991964092`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3500.`", ",", "1.9041778368123055`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4000.`", ",", "2.1710804027707237`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4500.`", ",", "2.4864296626603578`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5000.`", ",", "2.85385442309665`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5500.`", ",", "3.2766619942028327`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6000.`", ",", "3.75757120886655`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6500.`", ",", "4.298423829110694`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7000.`", ",", "4.8998852022300176`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7500.`", ",", "5.561148513997387`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8000.`", ",", "6.279660056294595`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8500.`", ",", "7.050885184130794`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9000.`", ",", "7.868135691927108`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9500.`", ",", "8.72247885419734`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10000.`", ",", "9.602746115761229`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10500.`", ",", "1.049565529165027`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11000.`", ",", "1.1386054237041812`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11500.`", ",", "1.2257286560154307`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12000.`", ",", "1.3091671555994794`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12500.`", ",", "1.3871081780018541`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13000.`", ",", "1.4577593313526504`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13500.`", ",", "1.5194176591951655`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14000.`", ",", "1.57053904234269`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14500.`", ",", "1.609803913739223`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15000.`", ",", "1.6361753081612276`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15500.`", ",", "1.648945607343258`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16000.`", ",", "1.647768975215137`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16500.`", ",", "1.6326773624325045`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17000.`", ",", "1.6040790236527504`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17500.`", ",", "1.5627396457108393`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18000.`", ",", "1.5097473311272444`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18500.`", ",", "1.4464637212651588`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19000.`", ",", "1.3744643901569057`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19500.`", ",", "1.2954722268333327`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20000.`", ",", "1.211287810720778`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20500.`", ",", "1.1237207608747646`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21000.`", ",", "1.0345257245517544`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21500.`", ",", "9.453461088834745`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22000.`", ",", "8.576679159205902`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22500.`", ",", "7.727851924519022`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23000.`", ",", "6.917777311792797`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23500.`", ",", "6.155008331577676`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24000.`", ",", "5.445862248288271`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24500.`", ",", "4.794526613708104`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25000.`", ",", "4.203243668436047`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25500.`", ",", "3.6725526652995506`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26000.`", ",", "3.2015694627276954`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26500.`", ",", "2.7882840188413346`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27000.`", ",", "2.4298588392757135`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27500.`", ",", "2.122914598928606`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28000.`", ",", "1.8637926748367572`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"28500.`", ",", "1.6487878355623499`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29000.`", ",", "1.4743475360216627`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"29500.`", ",", "1.337236947802477`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30000.`", ",", "1.2346708784908689`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"30500.`", ",", "1.164415042843534`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31000.`", ",", "1.1248597561460139`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31500.`", ",", "1.1150690940290224`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32000.`", ",", "1.1348080137821695`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32500.`", ",", "1.1845489996457209`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33000.`", ",", "1.2654586371186427`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33500.`", ",", "1.3793633072012168`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34000.`", ",", "1.5286920912249835`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"34500.`", ",", "1.7163941563163749`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35000.`", ",", "1.9458275038570474`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"35500.`", ",", "2.2206161397986674`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36000.`", ",", "2.5444735640859972`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"36500.`", ",", "2.9209920277212536`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37000.`", ",", "3.353399260697984`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"37500.`", ",", "3.844287250025085`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38000.`", ",", "4.39532098143133`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"38500.`", ",", "5.006938606047456`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39000.`", ",", "5.678057935218388`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"39500.`", ",", "6.405807128185521`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40000.`", ",", "7.185299519196638`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"40500.`", ",", "8.009473348029235`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41000.`", ",", "8.86901638768249`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"41500.`", ",", "9.752392891134416`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42000.`", ",", "1.064598584408579`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42500.`", ",", "1.1534361335133919`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43000.`", ",", "1.2400654259465345`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"43500.`", ",", "1.322706606710457`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44000.`", ",", "1.3995456518876568`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"44500.`", ",", "1.468800319005376`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45000.`", ",", "1.528789555669793`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45500.`", ",", "1.5780025647254016`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46000.`", ",", "1.6151635031086164`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"46500.`", ",", "1.6392878714938444`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47000.`", ",", "1.6497270421502703`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47500.`", ",", "1.6461980525440963`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48000.`", ",", "1.6287967124932967`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"48500.`", ",", "1.5979931587901175`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49000.`", ",", "1.5546101515146138`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"49500.`", ",", "1.4997855413216305`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50000.`", ",", "1.4349213500085556`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"50500.`", ",", "1.3616227136819659`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51000.`", ",", "1.2816304762197221`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"51500.`", ",", "1.1967514551468945`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52000.`", ",", "1.1087903271382926`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52500.`", ",", "1.0194867198753367`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53000.`", ",", "9.304604997355653`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"53500.`", ",", "8.431674780450807`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54000.`", ",", "7.58866899890699`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"54500.`", ",", "6.786012078314026`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55000.`", ",", "6.031877607735339`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"55500.`", ",", "5.3322149512657816`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56000.`", ",", "4.690869828482047`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56500.`", ",", "4.109779911506646`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57000.`", ",", "3.58922484151302`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"57500.`", ",", "3.128110132846278`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58000.`", ",", "2.7242659335556153`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"58500.`", ",", "2.3747441867848826`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59000.`", ",", "2.076100990515639`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59500.`", ",", "1.8246544923222083`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60000.`", ",", "1.6167121314464936`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60500.`", ",", "1.4487641691932203`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61000.`", ",", "1.317643026405449`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61500.`", ",", "1.2206498521016975`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62000.`", ",", "1.1556509361073282`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62500.`", ",", "1.1211470733935213`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63000.`", ",", "1.1163188651277098`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"63500.`", ",", "1.1410503173411512`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64000.`", ",", "1.1959321162999303`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"64500.`", ",", "1.2822447807783168`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65000.`", ",", "1.4019206845704457`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"65500.`", ",", "1.5574828779760909`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66000.`", ",", "1.751957878935932`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"66500.`", ",", "1.988759303252174`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67000.`", ",", "2.271539485388628`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"67500.`", ",", "2.6040071975218195`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68000.`", ",", "2.989711246573725`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"68500.`", ",", "3.4317920959938394`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69000.`", ",", "3.93270662578314`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"69500.`", ",", "4.49393453380711`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70000.`", ",", "5.1156784354772764`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"70500.`", ",", "5.796573107284753`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71000.`", ",", "6.53342216140398`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"71500.`", ",", "7.320982333630693`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72000.`", ",", "8.151816137606891`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"72500.`", ",", "9.016232576422349`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73000.`", ",", "9.902332717146048`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"73500.`", ",", "1.0796172192300096`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74000.`", ",", "1.1682046250240826`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"74500.`", ",", "1.2542895187606178`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75000.`", ",", "1.3360819400909487`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75500.`", ",", "1.4117684579309696`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76000.`", ",", "1.4795789504076412`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"76500.`", ",", "1.537856231199067`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77000.`", ",", "1.585124663559655`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"77500.`", ",", "1.620153730967602`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78000.`", ",", "1.6420126655991934`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78500.`", ",", "1.6501126771450586`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79000.`", ",", "1.6442340491972667`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"79500.`", ",", "1.624536324368803`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80000.`", ",", "1.591550904640019`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80500.`", ",", "1.54615655650387`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81000.`", ",", "1.4895394315625748`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81500.`", ",", "1.4231401969985108`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82000.`", ",", "1.3485916358773731`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"82500.`", ",", "1.2676505661790336`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83000.`", ",", "1.1821281094150977`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"83500.`", ",", "1.0938222143569274`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84000.`", ",", "1.0044559370915547`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"84500.`", ",", "9.156243477815021`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85000.`", ",", "8.287521467183326`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"85500.`", ",", "7.45063205907378`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86000.`", ",", "6.655623859979178`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"86500.`", ",", "5.910291825819946`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87000.`", ",", "5.220220873550572`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"87500.`", ",", "4.588920468415227`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88000.`", ",", "4.018030830320601`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"88500.`", ",", "3.5075800596176554`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89000.`", ",", "3.056271811420311`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"89500.`", ",", "2.661784855777557`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90000.`", ",", "2.3210685787105425`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"90500.`", ",", "2.030621806901021`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"91000.`", ",", "1.7867458901971088`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"91500.`", ",", "1.585766411174837`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92000.`", ",", "1.4242209390570072`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"92500.`", ",", "1.2990127162712958`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"93000.`", ",", "1.2075319518763076`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"93500.`", ",", "1.1477474649435864`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"94000.`", ",", "1.1182718054296675`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"94500.`", ",", "1.1184027640354725`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95000.`", ",", "1.1481434876728433`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"95500.`", ",", "1.2082023906395328`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96000.`", ",", "1.2999728560685054`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96500.`", ",", "1.4254915274411545`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97000.`", ",", "1.5873729656812298`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97500.`", ",", "1.7887177561039328`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"98000.`", ",", "2.032990938301621`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"98500.`", ",", "2.323868022268655`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99000.`", ",", "2.6650469292386596`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99500.`", ",", "3.0600259879842013`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100000.`", ",", "3.5118505940293287`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"100500.`", ",", "4.022834191684842`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"101000.`", ",", "4.594262676227199`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"101500.`", ",", "5.226094864521356`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"102000.`", ",", "5.916675006491058`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"102500.`", ",", "6.662476020318161`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"103000.`", ",", "7.457893831738545`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"103500.`", ",", "8.295113512926503`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"104000.`", ",", "9.164066557463118`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"104500.`", ",", "1.0052495427686884`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"105000.`", ",", "1.0946136466990391`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"105500.`", ",", "1.1829025571039815`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"106000.`", ",", "1.268392304497241`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"106500.`", ",", "1.3492845406124099`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"107000.`", ",", "1.4237683231775735`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"107500.`", ",", "1.4900876284101794`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"108000.`", ",", "1.5466110853341338`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"108500.`", ",", "1.591900023992914`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"109000.`", ",", "1.6247708069418585`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"109500.`", ",", "1.6443475981382235`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"110000.`", ",", "1.6501022149201177`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"110500.`", ",", "1.6418784765331187`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"111000.`", ",", "1.619899448038123`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"111500.`", ",", "1.584757100321085`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"112000.`", ",", "1.5373850699274393`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"112500.`", ",", "1.4790163068280905`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"113000.`", ",", "1.4111283504329376`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"113500.`", ",", "1.335379696563798`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"114000.`", ",", "1.2535411567325852`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"114500.`", ",", "1.1674262405689615`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"115000.`", ",", "1.078824417289104`*^-14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"115500.`", ",", "9.894406654678921`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"116000.`", ",", "9.008440579308037`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"116500.`", ",", "8.144273219934377`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"117000.`", ",", "7.31378443543166`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"117500.`", ",", "6.526645242817791`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"118000.`", ",", "5.790273235514709`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"118500.`", ",", "5.109892733457116`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"119000.`", ",", "4.48868282561448`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"119500.`", ",", "3.927993596556233`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120000.`", ",", "3.4276097823744316`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120500.`", ",", "2.9860416852234638`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"121000.`", ",", "2.6008250809205847`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"121500.`", ",", "2.2688147024007264`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"122000.`", ",", "1.986459273316474`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"122500.`", ",", "1.7500496200045874`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"123000.`", ",", "1.555934776859334`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"123500.`", ",", "1.400703962207806`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"124000.`", ",", "1.2813346629483576`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"124500.`", ",", "1.1953087319043804`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"125000.`", ",", "1.1406993517691366`*^-15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"125500.`", ",", "1.1162319959327375`*^-15"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.729814040119656*^9, 3.7298141225825233`*^9, 
  3.7298148285982723`*^9},ExpressionUUID->"01ef19bb-fcd0-4f28-b745-\
34e56cae55db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalGamma]AVE0d1\[HBar]\[Omega]10m4", "=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[HBar]\[Omega]L", "=", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], "}"}], ",", 
    RowBox[{
     FractionBox["\[HBar]\[Omega]L", 
      RowBox[{"2", "\[Pi]"}]], 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
        "Interpolation", "[", "\[CapitalGamma]avE0d1\[HBar]\[Omega]10m4", 
         "]"}], "[", "\[Tau]", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", "0", ",", 
         FractionBox[
          RowBox[{"2", "\[Pi]"}], "\[HBar]\[Omega]L"]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.729814176348085*^9, 
  3.729814198731904*^9}},ExpressionUUID->"68b5a4bb-f5f2-4d75-8200-\
f548d0ca2084"],

Cell[BoxData["7.433321178679338`*^-15"], "Output",
 CellChangeTimes->{{3.729814181902669*^9, 3.729814199133205*^9}, 
   3.7298148403464003`*^9},ExpressionUUID->"d9ad9ea0-8e36-43c5-b821-\
e9059f71e505"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[HBar]\[Omega]L", "=", 
     SuperscriptBox["10", 
      RowBox[{"-", "4"}]]}], "}"}], ",", 
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ListPlot", "[", 
        RowBox[{"\[CapitalGamma]avE0d1\[HBar]\[Omega]10m4", ",", 
         RowBox[{"GridLines", "\[Rule]", "Automatic"}], ",", 
         RowBox[{"PlotMarkers", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Automatic", ",", " ", "18"}], "}"}]}]}], "]"}], ",", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
            "Interpolation", "[", "\[CapitalGamma]avE0d1\[HBar]\[Omega]10m4", 
             "]"}], "[", "\[Tau]", "]"}], ",", 
           "\[CapitalGamma]AVE0d1\[HBar]\[Omega]10m4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Tau]", ",", "0", ",", 
           FractionBox[
            RowBox[{"4", "\[Pi]"}], "\[HBar]\[Omega]L"]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Thickness", "[", "0.0035", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Thickness", "[", "0.0035", "]"}], ",", 
              RowBox[{"Dashing", "[", "0.01", "]"}]}], "}"}]}], "}"}]}]}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\[Tau] (\!\(\*SuperscriptBox[\(MeV\), \(-1\)]\))\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[OverscriptBox[\(P\), \(~\)], \
\(\[Alpha]\)]\)(\[Tau])\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "32"}], ",", "Black"}], "]"}]}], 
       "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.729814134711606*^9, 
  3.7298141528933573`*^9}},ExpressionUUID->"b8de8c08-b482-4538-ad7e-\
8f8efc1c2e0e"],

Cell[BoxData[
 GraphicsBox[{{{}, {
     {RGBColor[0.368417, 0.506779, 0.709798], AbsolutePointSize[6], 
      AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->18], {0., 0.}], CompressedData["
1:eJxFl3lYjekbx0uSilKYFksYZSaGIRQq35hBi0qUDMqSFFFZIhreQosojaVs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       
       "]]}, {}}, {}, {}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[0.0035], Opacity[1.],
        LineBox[CompressedData["
1:eJwV1nk0FHwXB3BrCJmhUNYobVJZCv1+ulJZHtoXWkVKSCRL5UHlkaWikkKP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        "]]},
      Annotation[#, "Charting`Private`Tag$30391#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], Thickness[0.0035], Opacity[1.],
        Dashing[0.01], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrSPHMtWDKdXeRy14GsteBtsYFrnTlq6THWB8nuqf
VRaui+H8Q64TZDeJbIHzy3w8fky6uhfOX6h9ed6eTYfh/G07rj3LeXQCzudo
1VnTtPMsnN+Sk31aq+YinN8tnjU7lP8KnG/wSFDLuOwanL/mQ7L3e4GbcP4x
uXjtuPrbcP6zs8xpfQ/vwvl5CStnnrN+AOfvyFwav77gIZz/bsq3vPr9j+D8
5Q1ztA04nsD5+n+mue+yegrnL575bI1x+zOEfce6Ctv2PofzRcVa6k/wvoTz
j6tesnod/grO9zhaEvq8+zWcv7UtZ+elm2/g/A/Xd9RMF3wH569/GfnWxvk9
nL+Wb8XlDPcPcH5Wge8D+UcIvmzy3InnOj/C+ULbps/M1fuE8G+ATeDP4wj+
gZrutTV5n+H8yg8tO99wfoHzS45oyPguQvBTNcuVl7p/hfNtr+XfevkQwecW
ETZT6/wG5x+cmeDor/odEf71EYsz9iH4S7/9WlmZ8gPOr9rqnlD+H8F3YbXf
nbP8J5wfsPVBTpDPL4T8Wp1zKs8QfF0z5Svven7D+f/YjnQu1fgD5wtY8E/z
OYjgS/xicX+d9heRPlmWLi9j/Afnp/Qc+LIjHME/KHLH8fdaBB8AlvpQ3g==

        "]]},
      Annotation[#, "Charting`Private`Tag$30391#2"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
     StyleBox[
     "\"\[Tau] (\\!\\(\\*SuperscriptBox[\\(MeV\\), \\(-1\\)]\\))\"", FontSize -> 
      32, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(P\\), \\(~\\)], \
\\(\[Alpha]\\)]\\)(\[Tau])\"", FontSize -> 32, 
      GrayLevel[0], StripOnInput -> False], TraditionalForm]},
  FrameStyle->{{
     Thickness[Large], 
     Thickness[Large]}, {
     Thickness[Large], 
     Thickness[Large]}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->Directive[
    GrayLevel[0], Large],
  GridLines->{Automatic, Automatic},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1281.53125, Automatic},
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 125500.}, {0, 1.6501126771450586`*^-14}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.729814209340271*^9, 
  3.7298148502923527`*^9},ExpressionUUID->"141ef10d-972d-48f3-bb29-\
be91c63ff953"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Quintuplet",
WindowSize->{1440, 775},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 200, 5, 30, "Input",ExpressionUUID->"2a9e8935-e15a-46e3-a72f-59a79406f3be"],
Cell[CellGroupData[{
Cell[783, 29, 150, 3, 69, "Chapter",ExpressionUUID->"71a3f644-9278-49e6-a6b2-3486beb40786"],
Cell[936, 34, 2790, 79, 342, "Input",ExpressionUUID->"89c08d93-c62f-4b5a-a9a6-223f87e27c67"],
Cell[CellGroupData[{
Cell[3751, 117, 338, 9, 64, "Input",ExpressionUUID->"4851c8af-9b5b-4e94-af03-7439d6f542e7"],
Cell[4092, 128, 170, 3, 34, "Output",ExpressionUUID->"4b7d364a-b244-4cf0-9057-301fff7addc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4299, 136, 174, 3, 67, "Section",ExpressionUUID->"029bc246-c625-41ca-9364-586e2bd5fa43"],
Cell[CellGroupData[{
Cell[4498, 143, 746, 20, 49, "Input",ExpressionUUID->"85039457-dc40-470c-8b99-ed1434f55c74"],
Cell[5247, 165, 286, 7, 34, "Output",ExpressionUUID->"d8125c7e-e9e5-4b86-8739-b2e9b7b3e12a"]
}, Open  ]],
Cell[5548, 175, 1945, 56, 141, "Input",ExpressionUUID->"c7a3160f-6896-4a29-b86a-6c0089a805c4"],
Cell[CellGroupData[{
Cell[7518, 235, 4227, 106, 157, "Input",ExpressionUUID->"a12c01c3-c260-4af4-836c-bac74121eb70"],
Cell[11748, 343, 104507, 1983, 825, "Output",ExpressionUUID->"ca83401e-8ec2-4d75-976a-d6e399f59676"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116292, 2331, 4148, 103, 157, "Input",ExpressionUUID->"c836ee71-bc1a-4b4c-8f59-4a626b825d23"],
Cell[120443, 2436, 143404, 2613, 826, "Output",ExpressionUUID->"02d7f119-3918-418b-81b9-1325155a8368"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[263896, 5055, 185, 3, 67, "Section",ExpressionUUID->"041e1e76-c65d-483a-8c13-3f8a151a2e14"],
Cell[CellGroupData[{
Cell[264106, 5062, 399, 11, 56, "Input",ExpressionUUID->"5e314f1a-8984-43da-95a8-7b9961bc2e95"],
Cell[264508, 5075, 170, 3, 34, "Output",ExpressionUUID->"eda058dc-7417-40c4-a5ce-c36f257c4343"]
}, Open  ]],
Cell[CellGroupData[{
Cell[264715, 5083, 443, 13, 53, "Input",ExpressionUUID->"ed52b8c2-2dd9-45cc-85a8-e66deece65c1"],
Cell[265161, 5098, 167, 3, 34, "Output",ExpressionUUID->"89d31eb5-1bb4-4108-845b-e198b400ba08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265365, 5106, 411, 11, 49, "Input",ExpressionUUID->"6b583b49-b2c7-4196-96e3-8a2ac815b2c1"],
Cell[265779, 5119, 171, 3, 34, "Output",ExpressionUUID->"8400a193-7be3-4f82-957b-4623d04e1dcc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[265987, 5127, 372, 10, 52, "Input",ExpressionUUID->"86538c1a-a043-43bf-8fe4-dd622308ef85"],
Cell[266362, 5139, 148, 3, 34, "Output",ExpressionUUID->"4d6deeaf-6146-477a-9d99-ff31e9198ec0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[266559, 5148, 175, 3, 53, "Section",ExpressionUUID->"31ec06e4-6271-42bc-b61e-528ab25b86a0"],
Cell[266737, 5153, 3998, 104, 215, "Input",ExpressionUUID->"e734660b-ea2f-433a-88a5-483ade813802"],
Cell[270738, 5259, 1171, 31, 74, "Input",ExpressionUUID->"65dcb75d-cd03-4e5c-88d1-7bde096078e0"],
Cell[CellGroupData[{
Cell[271934, 5294, 169, 3, 54, "Subsection",ExpressionUUID->"d4ee49a7-15c5-454b-88ed-4166944a83b4"],
Cell[CellGroupData[{
Cell[272128, 5301, 962, 21, 47, "Input",ExpressionUUID->"e16fc847-e37f-4c98-af8e-3e5d9d49d6f0"],
Cell[273093, 5324, 2567, 62, 119, "Output",ExpressionUUID->"acc28bca-45a2-4445-94ab-3f427f1fcd8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275697, 5391, 893, 23, 33, "Input",ExpressionUUID->"3be43740-3f54-4349-b61d-8123133e6808"],
Cell[276593, 5416, 2125, 57, 62, "Output",ExpressionUUID->"ddb4b5db-1d7e-4952-b9df-c22807562545"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278755, 5478, 711, 20, 49, "Input",ExpressionUUID->"51aae9ec-b210-4584-b0b1-52fca65e5bfb"],
Cell[279469, 5500, 394, 11, 34, "Output",ExpressionUUID->"040ed971-b000-4c23-a76d-a9d27377902c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279900, 5516, 263, 6, 30, "Input",ExpressionUUID->"0927cece-cae7-483b-90e0-25009ed83615"],
Cell[280166, 5524, 221, 4, 34, "Output",ExpressionUUID->"84c6dd06-cc35-4449-9e8c-a616652fe016"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[280436, 5534, 167, 3, 38, "Subsection",ExpressionUUID->"7f54aef8-ff11-49ea-8035-5e8005895140"],
Cell[280606, 5539, 196, 5, 30, "Input",ExpressionUUID->"317720de-d1aa-4dcf-9c93-c3434b6d02ea"],
Cell[CellGroupData[{
Cell[280827, 5548, 526, 14, 50, "Input",ExpressionUUID->"11f921bf-cf4e-48aa-a147-cf320047948c"],
Cell[281356, 5564, 1372, 39, 68, "Output",ExpressionUUID->"3aa18253-ba96-45d5-a716-e8bc8f81bacd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[282765, 5608, 504, 13, 33, "Input",ExpressionUUID->"c87f71c2-235d-40a6-9bf9-34370e1c0b8c"],
Cell[283272, 5623, 459, 12, 55, "Output",ExpressionUUID->"4de69d3a-fd0a-40da-b86d-4645a46e3778"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283768, 5640, 777, 17, 48, "Input",ExpressionUUID->"5a3e45b1-0e0c-49e5-8dda-46d5d7daebd1"],
Cell[284548, 5659, 714, 13, 24, "Message",ExpressionUUID->"a389a464-ba12-41cf-84b7-1caf72b8999c"],
Cell[285265, 5674, 850, 18, 34, "Output",ExpressionUUID->"31371f51-71bf-4cfe-a072-20d883aefbde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286152, 5697, 474, 9, 30, "Input",ExpressionUUID->"886cf612-b96b-48eb-b5a7-18d32a24eb02"],
Cell[286629, 5708, 545, 9, 34, "Output",ExpressionUUID->"740974c8-b5b1-4c54-a18a-66ecb3b9b6eb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[287223, 5723, 176, 3, 38, "Subsection",ExpressionUUID->"860a4833-2f61-4a6a-a26a-3aaa709f4142"],
Cell[CellGroupData[{
Cell[287424, 5730, 1209, 26, 30, "Input",ExpressionUUID->"c816a197-e3f2-43a6-9279-af221df7a276"],
Cell[288636, 5758, 23920, 799, 597, "Output",ExpressionUUID->"5234949f-9843-4948-bd60-2d21d73bf5f7"]
}, Closed]],
Cell[CellGroupData[{
Cell[312593, 6562, 945, 22, 26, "Input",ExpressionUUID->"5c554b5e-2bbe-474a-b69a-497d8eb8b177"],
Cell[313541, 6586, 28288, 985, 1026, "Output",ExpressionUUID->"4a8e7656-d79c-4d2a-b05b-5d2fc4898761"]
}, Closed]],
Cell[CellGroupData[{
Cell[341866, 7576, 895, 21, 26, "Input",ExpressionUUID->"93238719-5398-4494-9139-b929ec29c91e"],
Cell[342764, 7599, 23230, 808, 831, "Output",ExpressionUUID->"894fdae4-7aab-4a23-9ef3-b13ac9f1736e"]
}, Closed]],
Cell[CellGroupData[{
Cell[366031, 8412, 898, 21, 26, "Input",ExpressionUUID->"2ac2b085-9832-40c2-b77f-7053422c9cd4"],
Cell[366932, 8435, 19487, 676, 714, "Output",ExpressionUUID->"1214380f-f202-43dd-aa24-8bcd76cb569b"]
}, Closed]],
Cell[CellGroupData[{
Cell[386456, 9116, 898, 21, 26, "Input",ExpressionUUID->"06ed24db-8a7c-4c7e-8ec1-c99e48d73dcc"],
Cell[387357, 9139, 18064, 627, 636, "Output",ExpressionUUID->"e2574af4-93dd-43da-bac5-40d38e83f28b"]
}, Closed]],
Cell[CellGroupData[{
Cell[405458, 9771, 859, 21, 26, "Input",ExpressionUUID->"2c4b4c6e-d92c-4058-b461-f37ab417d42e"],
Cell[406320, 9794, 17250, 598, 636, "Output",ExpressionUUID->"4181ea82-8e17-4ada-b21a-12b52e32717d"]
}, Closed]],
Cell[CellGroupData[{
Cell[423607, 10397, 3117, 71, 125, "Input",ExpressionUUID->"6a344867-6b39-41bd-baa3-ca27a0168ce0"],
Cell[426727, 10470, 71555, 1369, 806, "Output",ExpressionUUID->"87867c7d-9530-4781-87b4-8962c918907b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498319, 11844, 384, 11, 30, "Input",ExpressionUUID->"5b8eb61a-70b2-4580-ac7f-c7dba68c1e0a"],
Cell[498706, 11857, 540, 15, 34, "Output",ExpressionUUID->"74e41e01-4580-4aea-a015-ea824cf6156b"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[499307, 11879, 173, 3, 53, "Section",ExpressionUUID->"c9892052-8f7a-480f-a9fc-9bfb1c89937a"],
Cell[499483, 11884, 1649, 42, 68, "Input",ExpressionUUID->"710e22c1-5eee-48ba-81ac-37a210a014ec"],
Cell[CellGroupData[{
Cell[501157, 11930, 785, 17, 30, "Input",ExpressionUUID->"b66c2745-619a-4e55-b6b7-83f8cd6418e5"],
Cell[501945, 11949, 2244, 57, 83, "Output",ExpressionUUID->"f47bf029-f86d-44a4-896f-4ce79de04da0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[504226, 12011, 746, 16, 30, "Input",ExpressionUUID->"59f8c88b-2bf8-474f-842a-1e879449bd06"],
Cell[504975, 12029, 4078, 99, 175, "Output",ExpressionUUID->"a49b7bb4-ec28-42d4-b88b-749ecb18c933"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509090, 12133, 1648, 42, 87, "Input",ExpressionUUID->"cbe59f8d-269e-4817-9f22-c58a624e37a7"],
Cell[510741, 12177, 25201, 525, 828, "Output",ExpressionUUID->"23521031-1a15-4263-b366-e8359459b90f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[535979, 12707, 1527, 40, 87, "Input",ExpressionUUID->"9b51e38f-60b2-4587-b975-820bcebff718"],
Cell[537509, 12749, 3696, 86, 796, "Output",ExpressionUUID->"ef6fec48-08a4-44aa-9f61-fedda6158990"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[541266, 12842, 159, 3, 98, "Title",ExpressionUUID->"ea76382c-9687-430f-8e50-25bc74eb1dea"],
Cell[CellGroupData[{
Cell[541450, 12849, 150, 3, 69, "Chapter",ExpressionUUID->"fa0d2a57-c0cd-4f7c-ab93-d8b4a0c59886"],
Cell[541603, 12854, 196, 5, 30, "Input",ExpressionUUID->"6dfc0226-a46a-4642-a101-6d5ef703af3a"],
Cell[541802, 12861, 2311, 72, 342, "Input",ExpressionUUID->"4ff09a5d-d15b-4c4c-b31b-28a76088b738"],
Cell[CellGroupData[{
Cell[544138, 12937, 582, 17, 49, "Input",ExpressionUUID->"1a8e717f-8b70-4dac-8282-7f5d0b9828d1"],
Cell[544723, 12956, 238, 6, 34, "Output",ExpressionUUID->"3a7b8d6f-bcc5-4f8e-935c-d7ae8a4a35eb"]
}, Open  ]],
Cell[544976, 12965, 1169, 36, 89, "Input",ExpressionUUID->"7288ccb9-d8ba-4abe-ab0a-5293f8862896"],
Cell[CellGroupData[{
Cell[546170, 13005, 280, 8, 76, "Input",ExpressionUUID->"0d5bde3c-f874-42ca-b2d9-8ac3a2ca6406"],
Cell[546453, 13015, 149, 3, 34, "Output",ExpressionUUID->"7ad94ae7-47ed-4806-87ad-20ca08c60426"]
}, Open  ]],
Cell[546617, 13021, 3998, 104, 215, "Input",ExpressionUUID->"9bb20911-a240-41e6-a166-66fa62cfc649"],
Cell[550618, 13127, 1007, 28, 74, "Input",ExpressionUUID->"8a75e03e-59b5-48e2-a294-c6d354c7ec13"],
Cell[551628, 13157, 1379, 37, 68, "Input",ExpressionUUID->"437fcea3-34f7-4f58-9050-ce251f7878e5"],
Cell[CellGroupData[{
Cell[553032, 13198, 410, 11, 30, "Input",ExpressionUUID->"8d626e97-bd12-4541-b906-e18f5b29d84e"],
Cell[553445, 13211, 806, 22, 37, "Output",ExpressionUUID->"49d5d3fa-cdce-4290-b09d-03b7392897d7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[554300, 13239, 199, 4, 58, "Chapter",ExpressionUUID->"c6ba5ffe-b81e-46a2-9eda-15bc3150eeae"],
Cell[554502, 13245, 244, 6, 30, "Input",ExpressionUUID->"945c5a1a-8382-47a1-b97f-9acb9c3a2770"],
Cell[554749, 13253, 2454, 74, 342, "Input",ExpressionUUID->"6a245cca-7f6b-4c8e-873f-feabb7f7cfb9"],
Cell[CellGroupData[{
Cell[557228, 13331, 582, 17, 49, "Input",ExpressionUUID->"852445ef-1e54-463d-9a4a-b748a9ac78aa"],
Cell[557813, 13350, 307, 7, 34, "Output",ExpressionUUID->"735bc8a8-282e-4e98-bc45-5ee0aefddccd"]
}, Open  ]],
Cell[558135, 13360, 1267, 37, 89, "Input",ExpressionUUID->"edb17f68-956f-4387-8fc6-5cd8e30e72b4"],
Cell[CellGroupData[{
Cell[559427, 13401, 280, 8, 76, "Input",ExpressionUUID->"c5b3ece7-b381-4b7d-b94f-3b17483ca30a"],
Cell[559710, 13411, 149, 3, 34, "Output",ExpressionUUID->"f3a17c3d-07e8-4ced-9194-4a0282796f2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559896, 13419, 181, 4, 30, "Input",ExpressionUUID->"280d17a2-b71e-47f2-895b-8651735e23fe"],
Cell[560080, 13425, 175, 3, 34, "Output",ExpressionUUID->"036fb40a-01b2-42bc-8e9a-8a796f6f6731"]
}, Open  ]],
Cell[560270, 13431, 3998, 104, 215, "Input",ExpressionUUID->"d6c8ce83-0470-4395-aaa0-88b2e07b65b8"],
Cell[564271, 13537, 1007, 28, 74, "Input",ExpressionUUID->"69914cdd-c5d3-46ae-970e-10a2e0084d48"],
Cell[565281, 13567, 1379, 37, 68, "Input",ExpressionUUID->"d292996f-bab7-45ac-9c7b-09494f58f4af"],
Cell[CellGroupData[{
Cell[566685, 13608, 408, 11, 30, "Input",ExpressionUUID->"9ed041ef-7a37-4ccf-b281-ddfb65a012a4"],
Cell[567096, 13621, 852, 22, 37, "Output",ExpressionUUID->"0d7f1455-ec0b-4e89-852b-5ff41a83e403"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[567997, 13649, 247, 4, 58, "Chapter",ExpressionUUID->"c1db210c-b835-4d46-86a5-c3f941d5817d"],
Cell[568247, 13655, 196, 5, 30, "Input",ExpressionUUID->"0b87f3d5-ec29-45b2-9507-4de3a48dbd59"],
Cell[568446, 13662, 2507, 75, 342, "Input",ExpressionUUID->"c8af5c46-6458-41f7-a40c-a5c7f9f075d0"],
Cell[CellGroupData[{
Cell[570978, 13741, 582, 17, 49, "Input",ExpressionUUID->"fd83f782-45b5-4890-85aa-32aad70900c4"],
Cell[571563, 13760, 287, 7, 34, "Output",ExpressionUUID->"cf3f5209-2df4-46bf-9d86-59c8aff57218"]
}, Open  ]],
Cell[571865, 13770, 1269, 37, 89, "Input",ExpressionUUID->"226e6127-b3a5-4dd5-9054-e93a7bed7b2b"],
Cell[CellGroupData[{
Cell[573159, 13811, 280, 8, 76, "Input",ExpressionUUID->"4ceeea4c-99a3-4082-95de-1fde778d5189"],
Cell[573442, 13821, 147, 3, 34, "Output",ExpressionUUID->"335a139c-daf6-455a-905a-b80efadc221f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[573626, 13829, 181, 4, 30, "Input",ExpressionUUID->"86cb703a-9ac5-408f-8e79-c673c1e55c55"],
Cell[573810, 13835, 176, 3, 34, "Output",ExpressionUUID->"aee57d1c-421f-4bf0-a827-62711da78fa2"]
}, Open  ]],
Cell[574001, 13841, 3998, 104, 215, "Input",ExpressionUUID->"ce273bb9-827a-4df2-80f3-158e0dd12b33"],
Cell[578002, 13947, 1007, 28, 74, "Input",ExpressionUUID->"f6c1ce16-7aec-4225-a3a7-7a9241b105e9"],
Cell[579012, 13977, 1379, 37, 68, "Input",ExpressionUUID->"5f7f5375-081c-4c61-afa5-b276dc835f8a"],
Cell[CellGroupData[{
Cell[580416, 14018, 410, 11, 30, "Input",ExpressionUUID->"1d9aeece-8d3c-48de-9eba-918ebe1d6038"],
Cell[580829, 14031, 838, 24, 37, "Output",ExpressionUUID->"70cb459a-b058-495a-88f8-84e862f2b040"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[581716, 14061, 298, 5, 58, "Chapter",ExpressionUUID->"060e8fd5-aaa7-4277-b84f-c6e1d04e90fd"],
Cell[582017, 14068, 196, 5, 30, "Input",ExpressionUUID->"63c03c11-0222-4cba-a2de-d1f651ce4a67"],
Cell[582216, 14075, 2557, 75, 342, "Input",ExpressionUUID->"1231e0ae-a975-4524-aa4c-f71928e06944"],
Cell[CellGroupData[{
Cell[584798, 14154, 582, 17, 49, "Input",ExpressionUUID->"c2e1469b-b27f-4120-b41d-8b95f4b2cdb9"],
Cell[585383, 14173, 287, 7, 34, "Output",ExpressionUUID->"0f7b1079-7dab-4deb-9349-1ffcccf7cf08"]
}, Open  ]],
Cell[585685, 14183, 1265, 37, 89, "Input",ExpressionUUID->"00090ca8-2550-4498-8b22-4b2e949e819d"],
Cell[CellGroupData[{
Cell[586975, 14224, 280, 8, 76, "Input",ExpressionUUID->"bcc6b5b1-449f-40ea-a426-c2a5cddd8b31"],
Cell[587258, 14234, 149, 3, 34, "Output",ExpressionUUID->"0e5139b2-4fb9-463d-b656-38ed7f2d6c25"]
}, Open  ]],
Cell[587422, 14240, 3998, 104, 215, "Input",ExpressionUUID->"a7df0c53-1386-4295-91aa-34ada387efbd"],
Cell[591423, 14346, 1007, 28, 74, "Input",ExpressionUUID->"8ee40d46-d894-41a8-90ac-db56137584f4"],
Cell[592433, 14376, 1379, 37, 68, "Input",ExpressionUUID->"fdb2070e-791f-4593-99b1-2d0cd96a57fa"],
Cell[CellGroupData[{
Cell[593837, 14417, 410, 11, 30, "Input",ExpressionUUID->"44f17e56-9b1a-4bc3-b94c-f0a53ef6cad6"],
Cell[594250, 14430, 841, 24, 37, "Output",ExpressionUUID->"14c05b0a-c3a5-4767-b0ff-516c0b513cd7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[595140, 14460, 346, 6, 58, "Chapter",ExpressionUUID->"e972ab01-b55f-4725-8793-7719d349b426"],
Cell[595489, 14468, 196, 5, 30, "Input",ExpressionUUID->"e65b63fd-90a9-48ec-a875-bd5000d8bd05"],
Cell[595688, 14475, 2601, 76, 342, "Input",ExpressionUUID->"d3d0b255-bce5-42ab-8e9a-117b376e69f4"],
Cell[CellGroupData[{
Cell[598314, 14555, 582, 17, 49, "Input",ExpressionUUID->"27676b87-bac8-48f4-b5f1-b5b91fe7f852"],
Cell[598899, 14574, 311, 7, 34, "Output",ExpressionUUID->"c9c0013a-e20c-4e9d-8f9b-76c5227427f1"]
}, Open  ]],
Cell[599225, 14584, 1315, 38, 89, "Input",ExpressionUUID->"736aab08-f6e1-480a-8384-21f56faacd57"],
Cell[CellGroupData[{
Cell[600565, 14626, 280, 8, 76, "Input",ExpressionUUID->"5e7fdcca-22cb-4017-a2e3-98407711c6e7"],
Cell[600848, 14636, 150, 3, 34, "Output",ExpressionUUID->"b20b8b86-6f72-4f8a-b187-6d41b0f7dbbb"]
}, Open  ]],
Cell[601013, 14642, 3998, 104, 215, "Input",ExpressionUUID->"f52895c6-8472-430b-90fd-ed57268b387e"],
Cell[605014, 14748, 1007, 28, 74, "Input",ExpressionUUID->"b9216d8e-ffca-42c7-9b86-ed28f35972f2"],
Cell[606024, 14778, 1379, 37, 68, "Input",ExpressionUUID->"70c2f97c-0419-4806-bbf5-805886d5dd13"],
Cell[CellGroupData[{
Cell[607428, 14819, 408, 11, 30, "Input",ExpressionUUID->"46508c34-1e23-4c2e-a7bd-2d3b49997666"],
Cell[607839, 14832, 845, 24, 37, "Output",ExpressionUUID->"ede048ec-a172-4109-a923-1cdd9acf5b99"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[608733, 14862, 392, 6, 58, "Chapter",ExpressionUUID->"ba1720c3-563a-4e10-8ba4-b3cbd41edabf"],
Cell[609128, 14870, 196, 5, 30, "Input",ExpressionUUID->"fa9969be-4dca-4070-a3dc-6163c22bcfd5"],
Cell[609327, 14877, 2655, 77, 342, "Input",ExpressionUUID->"96ef0401-f9ae-4aee-bce7-1c469f9c336f"],
Cell[CellGroupData[{
Cell[612007, 14958, 582, 17, 49, "Input",ExpressionUUID->"d7c5ecec-98d1-440a-9ca8-e83a179daf70"],
Cell[612592, 14977, 332, 7, 34, "Output",ExpressionUUID->"7057cf05-b674-4a46-9ffa-1d735eaa4571"]
}, Open  ]],
Cell[612939, 14987, 1361, 38, 89, "Input",ExpressionUUID->"b6c1d3e2-a531-4c7b-99f3-067054693706"],
Cell[CellGroupData[{
Cell[614325, 15029, 280, 8, 76, "Input",ExpressionUUID->"9d318929-50ff-46f6-b012-558e4412f419"],
Cell[614608, 15039, 147, 3, 34, "Output",ExpressionUUID->"c6528e09-5424-40a9-b991-a04056ff6a85"]
}, Open  ]],
Cell[614770, 15045, 3998, 104, 215, "Input",ExpressionUUID->"ac526a92-6284-44f9-ac7a-b026ab9c131b"],
Cell[618771, 15151, 1007, 28, 74, "Input",ExpressionUUID->"6231de15-1db9-402c-8e8f-55ee61069fbb"],
Cell[619781, 15181, 1379, 37, 68, "Input",ExpressionUUID->"eb81adf7-0131-4aa1-963e-0305b9294b0a"],
Cell[CellGroupData[{
Cell[621185, 15222, 408, 11, 30, "Input",ExpressionUUID->"5542f392-b719-44e8-8cd3-6d65fc76191c"],
Cell[621596, 15235, 836, 23, 37, "Output",ExpressionUUID->"800c4a37-f6e9-4a33-a442-2ee005eb9483"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[622481, 15264, 443, 7, 58, "Chapter",ExpressionUUID->"43596b6a-3e6e-463c-9f5b-8a18a0fe2428"],
Cell[622927, 15273, 196, 5, 30, "Input",ExpressionUUID->"128bbd82-3da8-4abb-b1ae-5bfe7e702deb"],
Cell[623126, 15280, 2703, 77, 342, "Input",ExpressionUUID->"ae5cc202-55c5-40c1-af85-be7c4bcac183"],
Cell[CellGroupData[{
Cell[625854, 15361, 582, 17, 49, "Input",ExpressionUUID->"0b7b7cf9-9029-4f33-b20f-d306d4299ed7"],
Cell[626439, 15380, 358, 8, 34, "Output",ExpressionUUID->"85a5aade-c0c7-4880-819c-5fd8cbbd2e10"]
}, Open  ]],
Cell[626812, 15391, 1411, 39, 89, "Input",ExpressionUUID->"20bdc895-c194-449e-8382-c249a08a7a8e"],
Cell[CellGroupData[{
Cell[628248, 15434, 280, 8, 76, "Input",ExpressionUUID->"0c7b5296-84ff-4046-a5fa-8bc7eb68ea87"],
Cell[628531, 15444, 144, 2, 34, "Output",ExpressionUUID->"5f20098f-5301-4724-9a58-1763c95d43af"]
}, Open  ]],
Cell[628690, 15449, 3998, 104, 215, "Input",ExpressionUUID->"5b1c3667-3190-4da9-8ed3-c01b96451514"],
Cell[632691, 15555, 1007, 28, 74, "Input",ExpressionUUID->"0f76eb47-9205-4ab0-8fa6-1827666b11ba"],
Cell[633701, 15585, 1379, 37, 68, "Input",ExpressionUUID->"d7decb77-e9a5-4a6f-8749-5cbc23a8f511"],
Cell[CellGroupData[{
Cell[635105, 15626, 408, 11, 30, "Input",ExpressionUUID->"f29f9d92-80c0-499c-84ce-8b4f22fe430f"],
Cell[635516, 15639, 837, 24, 37, "Output",ExpressionUUID->"ccced443-c749-4df1-89af-8328b10172d0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[636402, 15669, 494, 8, 58, "Chapter",ExpressionUUID->"06da2105-5546-4651-abb7-62654e941fc3"],
Cell[636899, 15679, 196, 5, 30, "Input",ExpressionUUID->"ad6a1d81-3bed-4be9-b338-ce9332000649"],
Cell[637098, 15686, 2752, 78, 342, "Input",ExpressionUUID->"12f0d82f-8b55-4ade-844d-177fec1d4f4e"],
Cell[CellGroupData[{
Cell[639875, 15768, 582, 17, 49, "Input",ExpressionUUID->"db38a322-ce83-45ae-845d-6c6093149434"],
Cell[640460, 15787, 379, 8, 34, "Output",ExpressionUUID->"be616419-ac1f-4af6-a506-a04b5dcdce1e"]
}, Open  ]],
Cell[640854, 15798, 1460, 40, 89, "Input",ExpressionUUID->"6e17271a-3ae2-42eb-b3f1-50b8e80ed768"],
Cell[CellGroupData[{
Cell[642339, 15842, 280, 8, 76, "Input",ExpressionUUID->"fec00902-329e-49a1-9b96-f9f91116776d"],
Cell[642622, 15852, 147, 3, 34, "Output",ExpressionUUID->"42f53c0d-89d2-4f0c-8074-4ba64eec14cd"]
}, Open  ]],
Cell[642784, 15858, 3998, 104, 215, "Input",ExpressionUUID->"0ea32ed2-e60f-4481-b28c-f252924f0e27"],
Cell[646785, 15964, 1007, 28, 74, "Input",ExpressionUUID->"bc9cefa9-00bb-4c9c-b7d1-4a5b32027ce8"],
Cell[647795, 15994, 1379, 37, 68, "Input",ExpressionUUID->"a0a562a6-ab5f-47c8-ac0b-fcefc9554c82"],
Cell[CellGroupData[{
Cell[649199, 16035, 407, 11, 30, "Input",ExpressionUUID->"59dcac7a-a1ab-405f-80e6-ace030b9b637"],
Cell[649609, 16048, 836, 23, 37, "Output",ExpressionUUID->"7a04bc04-b3ee-4af1-bf21-7ac9e0140c84"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[650494, 16077, 542, 8, 58, "Chapter",ExpressionUUID->"af6c5a17-d03a-4521-8594-9726c59d8c25"],
Cell[651039, 16087, 196, 5, 30, "Input",ExpressionUUID->"d976bd0f-f7b2-4379-af78-67ac163bdcd2"],
Cell[651238, 16094, 2804, 79, 342, "Input",ExpressionUUID->"262c8f1f-0b42-446b-bdad-4f026200744e"],
Cell[CellGroupData[{
Cell[654067, 16177, 582, 17, 49, "Input",ExpressionUUID->"69fd9670-b7cc-4b26-93bd-7ffe45d08d7e"],
Cell[654652, 16196, 404, 8, 34, "Output",ExpressionUUID->"c38c64df-836d-4d1d-963e-71b8cbc05614"]
}, Open  ]],
Cell[655071, 16207, 1506, 40, 89, "Input",ExpressionUUID->"3771005f-6ba3-418e-a696-767db2788c4b"],
Cell[CellGroupData[{
Cell[656602, 16251, 280, 8, 76, "Input",ExpressionUUID->"873c1d28-7c9f-41e6-b0b7-2b812560f92b"],
Cell[656885, 16261, 144, 2, 34, "Output",ExpressionUUID->"2feeb0ce-b2b3-40fe-ac6f-3ca3b1aaebe1"]
}, Open  ]],
Cell[657044, 16266, 3998, 104, 215, "Input",ExpressionUUID->"398103ac-84cf-4951-be31-54e1746ed5f2"],
Cell[661045, 16372, 1007, 28, 74, "Input",ExpressionUUID->"8234a0db-c45f-45b0-bfe9-5aab78f6d458"],
Cell[662055, 16402, 1379, 37, 68, "Input",ExpressionUUID->"ac58dc74-e6a3-4466-aeb2-4230a56dbb74"],
Cell[CellGroupData[{
Cell[663459, 16443, 407, 11, 30, "Input",ExpressionUUID->"8f99c502-1ea6-48a6-b1af-2564139aa5ed"],
Cell[663869, 16456, 838, 24, 37, "Output",ExpressionUUID->"3ef0ba4b-cb0e-4fb3-bdd2-21cec967cf48"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[664756, 16486, 591, 9, 58, "Chapter",ExpressionUUID->"41708cc9-5298-43b3-8073-895e44f71c09"],
Cell[665350, 16497, 196, 5, 30, "Input",ExpressionUUID->"45607b35-9d66-41a3-8f7a-9b50150f5f8b"],
Cell[665549, 16504, 2851, 79, 342, "Input",ExpressionUUID->"3e7a1f2a-34dd-4be7-bf8d-bef398d30e30"],
Cell[CellGroupData[{
Cell[668425, 16587, 582, 17, 49, "Input",ExpressionUUID->"77fdc352-62ee-46b4-8f7a-056a478168d5"],
Cell[669010, 16606, 429, 9, 34, "Output",ExpressionUUID->"35ba666d-8284-45cc-adfe-4979d293822a"]
}, Open  ]],
Cell[669454, 16618, 1556, 41, 89, "Input",ExpressionUUID->"af7f7ff5-3333-46c4-b4fb-9f8801c6bea3"],
Cell[CellGroupData[{
Cell[671035, 16663, 280, 8, 76, "Input",ExpressionUUID->"d561ced8-ef59-490f-92dc-e612ebc9057e"],
Cell[671318, 16673, 149, 3, 34, "Output",ExpressionUUID->"fa892274-1ff4-41e9-b3ca-6dfc1c5d382f"]
}, Open  ]],
Cell[671482, 16679, 3998, 104, 215, "Input",ExpressionUUID->"4059b372-72dc-4932-aadf-aa03575799f7"],
Cell[675483, 16785, 1007, 28, 74, "Input",ExpressionUUID->"442eba65-c07c-48fa-a798-c76a99be7477"],
Cell[676493, 16815, 1379, 37, 68, "Input",ExpressionUUID->"45347a2d-31c8-47dc-94b6-4cd613c8f49e"],
Cell[CellGroupData[{
Cell[677897, 16856, 408, 11, 30, "Input",ExpressionUUID->"37280572-e88d-465b-bb12-f65b12de1c5b"],
Cell[678308, 16869, 842, 24, 37, "Output",ExpressionUUID->"bc428a0e-b841-46c4-b699-704a1b20c366"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[679199, 16899, 644, 10, 58, "Chapter",ExpressionUUID->"c1db95e3-a7aa-419f-8810-fe3f2fd5593f"],
Cell[679846, 16911, 196, 5, 30, "Input",ExpressionUUID->"381c2b0a-67ba-439b-9556-b90e9faae4c4"],
Cell[680045, 16918, 2897, 80, 342, "Input",ExpressionUUID->"7ac71095-15c4-441c-99cf-29f46a7ea598"],
Cell[CellGroupData[{
Cell[682967, 17002, 582, 17, 49, "Input",ExpressionUUID->"e5d95129-db8b-4141-9631-30f2d4153036"],
Cell[683552, 17021, 453, 9, 34, "Output",ExpressionUUID->"f309d64a-b10e-4db1-a13f-1333110bb7a5"]
}, Open  ]],
Cell[684020, 17033, 1605, 42, 89, "Input",ExpressionUUID->"87d41395-741e-406d-982f-fbdfa6011f95"],
Cell[CellGroupData[{
Cell[685650, 17079, 280, 8, 76, "Input",ExpressionUUID->"8b6a300d-1405-4f81-9481-93b2a1525733"],
Cell[685933, 17089, 149, 3, 34, "Output",ExpressionUUID->"ece881ab-eedb-4c0b-b755-e4eb439b1b74"]
}, Open  ]],
Cell[686097, 17095, 3998, 104, 215, "Input",ExpressionUUID->"04255105-c288-452e-9af2-b5d60b392d6d"],
Cell[690098, 17201, 1007, 28, 74, "Input",ExpressionUUID->"f423a470-fb0e-4d5c-99c2-4ddbd6f890a4"],
Cell[691108, 17231, 1379, 37, 68, "Input",ExpressionUUID->"a5a3f4c5-e074-4454-9651-83b558e8d055"],
Cell[CellGroupData[{
Cell[692512, 17272, 410, 11, 30, "Input",ExpressionUUID->"389a6f65-bc53-4f51-bdfa-57afdcfd31f5"],
Cell[692925, 17285, 840, 24, 37, "Output",ExpressionUUID->"7037ee30-4de7-4d49-bd4c-9d64f919149d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[693814, 17315, 690, 10, 58, "Chapter",ExpressionUUID->"2f0b8d51-4e17-4a50-b298-54e51915a7f4"],
Cell[694507, 17327, 196, 5, 30, "Input",ExpressionUUID->"66d61f30-8cb4-4ef2-bef1-f0148c50445b"],
Cell[694706, 17334, 2948, 81, 342, "Input",ExpressionUUID->"5f68e331-9880-4255-83a0-3745e492e9fa"],
Cell[CellGroupData[{
Cell[697679, 17419, 582, 17, 49, "Input",ExpressionUUID->"db4ac290-72a9-4d35-ac56-5e4100ac6dcf"],
Cell[698264, 17438, 475, 9, 34, "Output",ExpressionUUID->"bd9cb0fa-34e0-4abb-9896-94098bdd48fe"]
}, Open  ]],
Cell[698754, 17450, 1652, 42, 89, "Input",ExpressionUUID->"20f0f85d-3513-48d3-abe1-54d06fcbccc7"],
Cell[CellGroupData[{
Cell[700431, 17496, 280, 8, 76, "Input",ExpressionUUID->"69b4397c-08f2-42a8-9a0f-9159ceb9dd04"],
Cell[700714, 17506, 148, 3, 34, "Output",ExpressionUUID->"1f521f62-3b3f-430e-801b-308db2be88e7"]
}, Open  ]],
Cell[700877, 17512, 3998, 104, 215, "Input",ExpressionUUID->"9b386030-e092-432c-a4ea-1fe6bb9b2f6a"],
Cell[704878, 17618, 1007, 28, 74, "Input",ExpressionUUID->"cd4bd50f-b2a3-4e68-bea1-64cfebdc263d"],
Cell[705888, 17648, 1379, 37, 68, "Input",ExpressionUUID->"319dc5ba-c65b-4150-9021-38b557c1b7c3"],
Cell[CellGroupData[{
Cell[707292, 17689, 408, 11, 30, "Input",ExpressionUUID->"af4197f7-750b-430f-b2e4-a841250940bf"],
Cell[707703, 17702, 846, 24, 37, "Output",ExpressionUUID->"0d0b7530-4a84-449b-aab6-428bc53f75e1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[708598, 17732, 740, 11, 58, "Chapter",ExpressionUUID->"f91e13e3-ddca-4039-a37f-dda35f1c6b75"],
Cell[709341, 17745, 196, 5, 30, "Input",ExpressionUUID->"405c75dd-30d6-4043-967c-eeb182034327"],
Cell[709540, 17752, 2996, 81, 342, "Input",ExpressionUUID->"a15bf3eb-dc3c-41e5-a330-31f26186f8e4"],
Cell[CellGroupData[{
Cell[712561, 17837, 582, 17, 49, "Input",ExpressionUUID->"e72324bd-ef0e-42ee-9911-712a4d6bddd6"],
Cell[713146, 17856, 497, 9, 34, "Output",ExpressionUUID->"bb750954-165a-4d06-950e-b688e39b698b"]
}, Open  ]],
Cell[713658, 17868, 1702, 43, 89, "Input",ExpressionUUID->"71ce07ee-a262-4975-a06a-af9dffc56f45"],
Cell[CellGroupData[{
Cell[715385, 17915, 280, 8, 76, "Input",ExpressionUUID->"d6bcf48b-72a1-4751-a7b9-d0d1d43e6e4b"],
Cell[715668, 17925, 145, 2, 34, "Output",ExpressionUUID->"51bc6681-6f71-4c03-a239-ab43bc1e189b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[715850, 17932, 108, 1, 30, "Input",ExpressionUUID->"575b429a-5950-4c32-9193-bdf064780d6e"],
Cell[715961, 17935, 148, 3, 34, "Output",ExpressionUUID->"5e5a2457-581f-44c6-ac30-0cbaacd37f2f"]
}, Open  ]],
Cell[716124, 17941, 3998, 104, 215, "Input",ExpressionUUID->"6e9a88b0-e1c9-4df5-ae10-1dd7ce496842"],
Cell[720125, 18047, 1007, 28, 74, "Input",ExpressionUUID->"06eeaf9f-0402-46a2-be9a-c9f40039ea4f"],
Cell[721135, 18077, 1379, 37, 68, "Input",ExpressionUUID->"905d5f2a-409b-476f-9a34-32915abc44e0"],
Cell[CellGroupData[{
Cell[722539, 18118, 410, 11, 30, "Input",ExpressionUUID->"a80143ac-04cd-4416-ba03-0a432408e6af"],
Cell[722952, 18131, 847, 24, 37, "Output",ExpressionUUID->"25bc1e9c-17f9-4a67-99f1-d44a5b703454"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[723848, 18161, 789, 12, 58, "Chapter",ExpressionUUID->"057195b7-55a2-4d20-babc-7c0fca0a4f1f"],
Cell[724640, 18175, 196, 5, 30, "Input",ExpressionUUID->"8c168900-e727-493d-8d65-0501079d46b6"],
Cell[724839, 18182, 2472, 76, 342, "Input",ExpressionUUID->"758f4645-c971-4fe2-bfa9-9eb1802a07eb"],
Cell[CellGroupData[{
Cell[727336, 18262, 582, 17, 49, "Input",ExpressionUUID->"b6ea622f-1e99-458c-89c3-b7e37cbe8c20"],
Cell[727921, 18281, 523, 10, 34, "Output",ExpressionUUID->"078f6633-270b-4271-b36a-6edda93ec3a3"]
}, Open  ]],
Cell[728459, 18294, 1752, 44, 89, "Input",ExpressionUUID->"2c8419ab-0029-4eea-ae6f-d53a598f8542"],
Cell[CellGroupData[{
Cell[730236, 18342, 280, 8, 76, "Input",ExpressionUUID->"aacbf76f-0d8c-4bb1-a8f8-6f41ab162987"],
Cell[730519, 18352, 150, 3, 34, "Output",ExpressionUUID->"64d99047-c35a-4d15-a449-2a41d9646bef"]
}, Open  ]],
Cell[730684, 18358, 3998, 104, 215, "Input",ExpressionUUID->"0756c586-4d3c-4e81-8e8f-d4afa16a3760"],
Cell[734685, 18464, 1007, 28, 74, "Input",ExpressionUUID->"cc5508b1-0044-4d2a-9074-e24bf6c0e875"],
Cell[735695, 18494, 1379, 37, 68, "Input",ExpressionUUID->"57b37448-2e3c-42c4-b36c-67cd07007f90"],
Cell[CellGroupData[{
Cell[737099, 18535, 408, 11, 30, "Input",ExpressionUUID->"b1217d4f-b77f-484f-a85d-467fabb1979e"],
Cell[737510, 18548, 845, 24, 37, "Output",ExpressionUUID->"6c190dca-fead-4ce5-b878-9ea37e454d5b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[738404, 18578, 152, 3, 58, "Chapter",ExpressionUUID->"2a75230b-cbaa-4962-9c54-a71586f51f75"],
Cell[738559, 18583, 14780, 405, 892, "Input",ExpressionUUID->"5ab3646f-e2ad-46ca-a1f1-9e70e64b63fa"],
Cell[CellGroupData[{
Cell[753364, 18992, 5420, 129, 192, "Input",ExpressionUUID->"82fbbcac-6148-4369-831a-b6bc890c679c"],
Cell[758787, 19123, 60194, 1237, 799, "Output",ExpressionUUID->"81e01d8f-f722-4269-94b9-bf7c47295cc7"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[819042, 20367, 169, 3, 72, "Title",ExpressionUUID->"7f374d96-12e8-489f-8dbe-f11f787d9583"],
Cell[819214, 20372, 198, 5, 30, "Input",ExpressionUUID->"40c761ad-1845-4904-9d4d-6196db4274a2"],
Cell[CellGroupData[{
Cell[819437, 20381, 644, 10, 69, "Chapter",ExpressionUUID->"33a99189-7c70-4942-b522-53d8b43d800e"],
Cell[820084, 20393, 196, 5, 30, "Input",ExpressionUUID->"87a118ed-2d1f-4c87-a20c-902c1b6fb531"],
Cell[820283, 20400, 2897, 80, 342, "Input",ExpressionUUID->"53e677b3-a016-433b-bd65-0179fbbeec8e"],
Cell[CellGroupData[{
Cell[823205, 20484, 582, 17, 49, "Input",ExpressionUUID->"cf5ab961-cbbb-433a-9701-a9edb857722c"],
Cell[823790, 20503, 453, 9, 34, "Output",ExpressionUUID->"24769d78-cb04-4817-b0e9-844c1fa436dc"]
}, Open  ]],
Cell[824258, 20515, 1605, 42, 89, "Input",ExpressionUUID->"8122e38a-cdb9-4e39-b620-3125eee25e6e"],
Cell[CellGroupData[{
Cell[825888, 20561, 280, 8, 76, "Input",ExpressionUUID->"c6f13042-ae77-4d18-acac-a67238b309a7"],
Cell[826171, 20571, 149, 3, 34, "Output",ExpressionUUID->"df5385b2-223e-4f28-8309-3109533264d1"]
}, Open  ]],
Cell[826335, 20577, 3998, 104, 215, "Input",ExpressionUUID->"fa34a4fe-e84d-4cb6-a20f-3341da847819"],
Cell[830336, 20683, 1007, 28, 74, "Input",ExpressionUUID->"9b98eeed-10da-4ba6-b10a-12c2ad7ac36c"],
Cell[831346, 20713, 1379, 37, 68, "Input",ExpressionUUID->"31f88863-f94a-4c15-9874-cd14820240ec"],
Cell[CellGroupData[{
Cell[832750, 20754, 266, 8, 49, "Input",ExpressionUUID->"4db6a885-de6a-43d8-9653-f7b02ee849dc"],
Cell[833019, 20764, 175, 3, 34, "Output",ExpressionUUID->"d1bfe84c-d5d4-40a0-b96a-a5d7bbaf8252"]
}, Open  ]],
Cell[CellGroupData[{
Cell[833231, 20772, 1324, 32, 48, "Input",ExpressionUUID->"bcd751ab-1b94-4771-a5d8-ac9dc49343df"],
Cell[834558, 20806, 22615, 513, 980, "Output",ExpressionUUID->"0b5949ee-5a6b-4a60-a9c9-6bb77fb3d563"]
}, Open  ]],
Cell[CellGroupData[{
Cell[857210, 21324, 831, 24, 48, "Input",ExpressionUUID->"6256caa5-036b-424b-b8ec-dc1364c76593"],
Cell[858044, 21350, 176, 3, 34, "Output",ExpressionUUID->"37594595-6ed3-4f4a-b8aa-9dfa0c29b543"]
}, Open  ]],
Cell[CellGroupData[{
Cell[858257, 21358, 2775, 68, 156, "Input",ExpressionUUID->"6dd345e5-3964-4df3-8988-0c9ee9851f6f"],
Cell[861035, 21428, 12826, 239, 808, "Output",ExpressionUUID->"6c253b76-755f-4355-b57b-1d57eb6efee7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[873898, 21672, 1008, 28, 48, "Input",ExpressionUUID->"ebb4be2f-c367-4f4f-bac2-a21f7489e9a2"],
Cell[874909, 21702, 22286, 510, 980, "Output",ExpressionUUID->"01ef19bb-fcd0-4f28-b745-34e56cae55db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[897232, 22217, 830, 24, 48, "Input",ExpressionUUID->"68b5a4bb-f5f2-4d75-8200-f548d0ca2084"],
Cell[898065, 22243, 201, 3, 34, "Output",ExpressionUUID->"d9ad9ea0-8e36-43c5-b821-e9059f71e505"]
}, Open  ]],
Cell[CellGroupData[{
Cell[898303, 22251, 2488, 65, 156, "Input",ExpressionUUID->"b8de8c08-b482-4538-ad7e-8f8efc1c2e0e"],
Cell[900794, 22318, 12617, 237, 788, "Output",ExpressionUUID->"141ef10d-972d-48f3-bb29-be91c63ff953"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


